The weak-gravity bound in asymptotically safe gravity-gauge systems

The weak-gravity bound has been discovered in asymptotically safe gravity-matter systems, where it limits the maximum strength of gravitational fluctuations. In the present paper, we explore it for the first time in systems with more than one gauge field, to discover whether systems with 12 gauge fields (like the Standard Model) exhibit a weak-gravity bound and whether the gravitational fixed point evades it. Further, we test the robustness of the present and previous results on the weak-gravity bound by exploring their dependence on a gravitational gauge parameter. Finally, the existence of the weak-gravity bound also has important phenomenological consequences: it is key to a proposed mechanism that bounds the spacetime dimensionality from above to four or five dimensions. In this paper, we strengthen the evidence for this mechanism. Thus, the predictive power of the asymptotic safety paradigm could extend to parameters of the spacetime geometry, such that the four-dimensionality of our universe could be explained from first principles.

==> Betafunctions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    553257,      13377]
NotebookOptionsPosition[    549870,      13310]
NotebookOutlinePosition[    550364,      13328]
CellTagsIndexPosition[    550321,      13325]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["One gauge field ", "Subsection",
 CellChangeTimes->{{3.847157459836343*^9, 3.847157466545273*^9}, {
  3.847158988812847*^9, 
  3.847158993295291*^9}},ExpressionUUID->"440f3df6-d590-4803-8b64-\
80d8c1fbeb51"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox["F", "2"], ")"}], "2"], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"F", 
       OverscriptBox["F", "~"]}], ")"}], "2"], " ", "basis"}]}], 
  TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"9426b323-4e58-4e64-8d86-fb45ece87351"]], \
"Subsubsection",
 CellChangeTimes->{{3.8487558161025877`*^9, 
  3.8487558607752047`*^9}},ExpressionUUID->"5d59ac65-92a9-48b0-868a-\
b998bd77f106"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", "A"], "=", 
   FractionBox[
    RowBox[{"v2", "+", 
     RowBox[{"4", " ", "w2"}], "+", 
     FractionBox[
      RowBox[{"16", " ", "G", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"7", " ", "\[CapitalLambda]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
          SubscriptBox["\[Beta]", "h"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"42", "+", 
            RowBox[{"9", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"140", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
            RowBox[{"88", " ", 
             SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{"76", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"13", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["\[Beta]", "h"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "+", 
     RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["5", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
          SubsuperscriptBox["\[Beta]", "h", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
            RowBox[{"4", " ", "\[CapitalLambda]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
          "2"]]}], ")"}]}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.848755873473249*^9, 3.8487558739994164`*^9}, {
   3.848755926536165*^9, 3.848755942681617*^9}, 3.8487565229700336`*^9, 
   3.848756952227086*^9, 3.848757010010242*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"69b10ff7-2ca4-446b-8977-ffbca6af91c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"dw2", ",", "dv2"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "72"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["v2", "2"]}], "+", 
            RowBox[{"10", " ", "v2", " ", "w2"}], "+", 
            RowBox[{"w2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"96", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"35", " ", "w2"}]}], ")"}]}]}], ")"}]}], 
         SuperscriptBox["\[Pi]", "2"]], "+", 
        FractionBox[
         RowBox[{"4", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "v2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"w2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1395"}], "+", 
                   RowBox[{"4440", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"5048", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                   RowBox[{"2432", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{"201", "-", 
                   RowBox[{"148", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"338", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                   RowBox[{"192", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                 SubscriptBox["\[Beta]", "h"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"969", "+", 
                   RowBox[{"4128", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"8912", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                   RowBox[{"3136", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
                RowBox[{"16", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "19"}], "-", 
                   RowBox[{"280", " ", "\[CapitalLambda]"}], "+", 
                   RowBox[{"189", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                   RowBox[{"96", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13"}], "-", 
                   RowBox[{"616", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"952", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                   RowBox[{"1280", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]]}], 
           ")"}]}], 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
              RowBox[{"4", " ", "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
            "3"]}]], "32", " ", 
         SuperscriptBox["G", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "225"}], "+", 
              RowBox[{"60", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{"154", " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
              RowBox[{"100", " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
              RowBox[{"15", " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "+", 
           RowBox[{"1024", " ", 
            SuperscriptBox["\[CapitalLambda]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"15", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{"8", " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{"11", " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "-", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
              SubsuperscriptBox["\[Beta]", "h", "6"]}], ")"}]}], "+", 
           RowBox[{"8", " ", "\[CapitalLambda]", " ", 
            RowBox[{"(", 
             RowBox[{"2268", "+", 
              RowBox[{"2799", " ", 
               SubscriptBox["\[Beta]", "h"]}], "-", 
              RowBox[{"9396", " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{"7130", " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "-", 
              RowBox[{"2172", " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}], "+", 
              RowBox[{"231", " ", 
               SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox["\[CapitalLambda]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"27", "-", 
              RowBox[{"888", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{"849", " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{"224", " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "-", 
              RowBox[{"359", " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}], "+", 
              RowBox[{"32", " ", 
               SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
              RowBox[{"19", " ", 
               SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalLambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1647", "+", 
              RowBox[{"11994", " ", 
               SubscriptBox["\[Beta]", "h"]}], "-", 
              RowBox[{"19211", " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{"6332", " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
              RowBox[{"2169", " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}], "-", 
              RowBox[{"1366", " ", 
               SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
              RowBox[{"163", " ", 
               SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "72"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"288", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "v2"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{"66", " ", "v2", " ", "w2"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["w2", "2"]}]}], 
         SuperscriptBox["\[Pi]", "2"]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
         "4", " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", "w2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"7", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
           RowBox[{"9", " ", "v2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "585"}], "+", 
              RowBox[{"2280", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"3176", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"1664", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "w2", " ", 
               RowBox[{"(", 
                RowBox[{"12", "-", 
                 RowBox[{"37", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"28", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "v2", " ", 
               RowBox[{"(", 
                RowBox[{"87", "-", 
                 RowBox[{"156", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "w2", " ", 
               RowBox[{"(", 
                RowBox[{"285", "-", 
                 RowBox[{"228", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"1004", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"928", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "v2", " ", 
               RowBox[{"(", 
                RowBox[{"435", "+", 
                 RowBox[{"1056", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"3728", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"1984", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"w2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "31"}], "-", 
                 RowBox[{"76", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"228", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", "v2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "-", 
                 RowBox[{"96", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"119", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "w2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"32", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "v2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "-", 
                 RowBox[{"216", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"296", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"768", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}]], 
         "32", " ", 
         SuperscriptBox["G", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{"2025", "-", 
              RowBox[{"8802", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"15408", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"13824", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"5504", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "945"}], "-", 
              RowBox[{"978", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"8648", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"9312", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"2560", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2403", "-", 
              RowBox[{"62118", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"146224", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"111744", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"30848", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1323"}], "+", 
              RowBox[{"12922", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"15784", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"2816", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "889"}], "+", 
              RowBox[{"5346", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"3600", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"12928", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"4992", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"285", "-", 
              RowBox[{"822", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"4840", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"3552", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"1024", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"45", "+", 
              RowBox[{"38", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"1136", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"1536", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"2176", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.847157534831691*^9, 3.847157615290367*^9}, 
   3.8471576475965776`*^9, 3.847158436255589*^9, 3.847158938799745*^9, {
   3.847315858345079*^9, 3.847315862629595*^9}, 3.848755734513342*^9, 
   3.848755768345718*^9, 3.848757042969183*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"436a1db3-621d-43b4-992f-c549525306ce"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox["F", "2"], ")"}], "2"], "+", 
   RowBox[{
    SuperscriptBox["F", "4"], " ", "basis"}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"5bd20a01-af9a-469d-b214-e61f4ee0e4a6"]], \
"Subsubsection",
 CellChangeTimes->{{3.8487558161025877`*^9, 3.8487558607752047`*^9}, {
  3.848756563834715*^9, 
  3.848756569692028*^9}},ExpressionUUID->"ae71c10e-4b1c-415e-ab0d-\
5c6b24e32094"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", "A"], "=", 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"-", "dimd"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "dimd"}], "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", "dimd"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "dimd"}]}], ")"}], " ", "h2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", "dimd"}]}], 
            ")"}], " ", "w2"}]}], ")"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         FractionBox["dimd", "2"]}], "]"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "dimd"}], ")"}], " ", "G", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dimd", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "dimd", "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "dimd"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"24", "-", 
                 RowBox[{"10", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"12", "-", 
                 RowBox[{"9", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "2"]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"3", " ", "dimd"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["dimd", "2"]}], "+", 
              SuperscriptBox["dimd", "3"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "dimd", "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
               RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
              ")"}], "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", 
         SuperscriptBox["dimd", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", "dimd"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "dimd", "+", 
                SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
            RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"], "-", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], ")"}], 
          "2"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", " ", "G", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", "dimd"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "dimd", "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
              RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "2"], "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"5", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                   SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "dimd", "-", 
                 SuperscriptBox["dimd", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                 RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "dimd", "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"5", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                   SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "dimd"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                  RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                 ")"}], "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", "dimd", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "dimd"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", "dimd"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "dimd", "+", 
                SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
            RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"], "-", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], ")"}], 
          "2"]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.848755873473249*^9, 3.8487558739994164`*^9}, {
   3.848755926536165*^9, 3.848755942681617*^9}, 3.8487565229700336`*^9, 
   3.8487566771792707`*^9, 3.8487570757262173`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"8926da36-555f-4d12-9129-7e193a19d4fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"dw2d", ",", "dh2"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"4", "-", "dimd"}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "dimd"}], "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"3", " ", "dimd"}]}], ")"}], " ", 
           SuperscriptBox["h2", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"3", " ", "dimd"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["dimd", "2"]}]}], ")"}], " ", "h2", " ", "w2"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"32", "+", 
             RowBox[{"6", " ", "dimd"}], "+", 
             SuperscriptBox["dimd", "2"], "+", 
             SuperscriptBox["dimd", "3"]}], ")"}], " ", 
           SuperscriptBox["w2", "2"]}]}], ")"}]}], 
       RowBox[{"dimd", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "dimd"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "dimd"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["dimd", "2"], "]"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"8", "-", "dimd"}]], " ", 
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"2", "-", 
           FractionBox["dimd", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "dimd"}], "+", 
              SuperscriptBox["dimd", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "9"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}], "3"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}], "-", 
              RowBox[{"64", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"98", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"336", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "861"}], "+", 
                 RowBox[{"2251", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"2950", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"2220", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"360", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "8"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "135"}], "+", 
                 RowBox[{"467", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"606", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"348", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"72", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"64", " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"343", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"1082", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"984", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"513", "-", 
                 RowBox[{"1608", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"1972", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"1116", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"200", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"531", "+", 
                 RowBox[{"410", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"140", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"2520", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"320", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"54", "-", 
                 RowBox[{"2107", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"3662", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"1596", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"408", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"45", "-", 
                 RowBox[{"1894", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"5360", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"4752", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"736", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"153", "-", 
                 RowBox[{"5394", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"12820", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"9864", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"1920", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "dimd"}], "+", 
              SuperscriptBox["dimd", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["dimd", "8"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}], "-", 
              RowBox[{"192", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"98", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"336", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "29"}], "-", 
                 RowBox[{"196", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"206", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"112", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"369", "-", 
                 RowBox[{"944", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"840", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["dimd", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"603", "-", 
                 RowBox[{"1477", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"1556", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"864", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"120", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"96", " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{"15", "-", 
                 RowBox[{"558", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"1688", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"1488", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"551", "-", 
                 RowBox[{"1174", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"1948", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"1896", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"45", "-", 
                 RowBox[{"1805", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"4692", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"3876", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"544", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"165", "-", 
                 RowBox[{"7282", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"15100", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"9864", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"1888", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1920", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"98", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"336", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"5364", "+", 
                 RowBox[{"297736", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"592112", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"356256", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"55296", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "8"], " ", 
               RowBox[{"(", 
                RowBox[{"2193", "-", 
                 RowBox[{"3294", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"564", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"936", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"384", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["dimd", "9"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "15"}], "+", 
                 RowBox[{"22", " ", "\[CapitalLambda]"}], "+", 
                 SuperscriptBox["\[CapitalLambda]", "2"], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"960", " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{"21", "-", 
                 RowBox[{"724", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"2220", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"1872", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["dimd", "7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4917"}], "+", 
                 RowBox[{"8140", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"5110", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"1800", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"152", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"128", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"225", "-", 
                 RowBox[{"8110", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"21933", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"17730", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"1208", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"21477", "-", 
                 RowBox[{"35186", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"39100", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"29736", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"1248", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5763"}], "-", 
                 RowBox[{"3974", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"7008", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"3960", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"1648", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"288", "-", 
                 RowBox[{"12361", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"28987", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"21408", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"2188", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["dimd", "8"], " ", 
               RowBox[{"(", 
                RowBox[{"60", "-", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"640", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"98", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"336", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "-", 
              RowBox[{"640", " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", 
                 RowBox[{"298", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"872", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"696", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"2595", "-", 
                 RowBox[{"1706", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"756", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"936", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"480", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "165"}], "+", 
                 RowBox[{"37", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"198", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"108", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"105", "-", 
                 RowBox[{"3540", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"8696", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"6360", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "765"}], "-", 
                 RowBox[{"7498", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"14160", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"7992", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"1168", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"615", "-", 
                 RowBox[{"32106", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"66332", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"42744", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"1888", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4635"}], "+", 
                 RowBox[{"1594", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"2556", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"2664", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"2112", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "960"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"98", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"336", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"2859", "+", 
                 RowBox[{"2188", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"7552", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"6192", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"1264", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["dimd", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"23", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"22", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["dimd", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"289", "+", 
                 RowBox[{"390", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"516", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"480", " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "15"}], "+", 
                 RowBox[{"468", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"1268", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"912", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "897"}], "-", 
                 RowBox[{"3025", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"7758", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"5892", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"584", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "141"}], "+", 
                 RowBox[{"19538", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"35276", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"19800", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"1216", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "405"}], "+", 
                 RowBox[{"12500", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"26292", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"16080", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"1568", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["dimd", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}], 
              "-", 
              RowBox[{"96", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"98", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"336", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"36", "+", 
                 RowBox[{"125", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"42", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"192", " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"85", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"198", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"108", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"45", "+", 
                 RowBox[{"164", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"436", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"264", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"328", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"670", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"420", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "45"}], "+", 
                 RowBox[{"1244", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"2016", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"936", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"320", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "5"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], 
              "+", 
              RowBox[{
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"18", "+", 
                 RowBox[{"124", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"98", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"336", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"80", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"118", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"132", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"46", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"134", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"16", " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", 
                 RowBox[{"212", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"316", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"dimd", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "dimd"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"dimd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"]}], ")"}], " ", 
             SubscriptBox["\[Beta]", "h"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "dimd", "+", 
               RowBox[{"2", " ", "dimd", " ", "\[CapitalLambda]"}]}], ")"}], 
             " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"6", "-", "dimd"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "dimd"}], ")"}], " ", 
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"2", "-", 
           FractionBox["dimd", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "dimd", "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], "16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["dimd", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"6", "-", 
                  RowBox[{"7", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "dimd", "+", 
                 SuperscriptBox["dimd", "2"]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "+", 
                 RowBox[{"9", " ", "dimd"}], "+", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["dimd", "2"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["dimd", "3"]}], "+", 
                 SuperscriptBox["dimd", "4"]}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"18", "+", 
                 RowBox[{"15", " ", "dimd"}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["dimd", "2"]}], "+", 
                 SuperscriptBox["dimd", "3"]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"dimd", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd", "+", 
                  RowBox[{"2", " ", "dimd", " ", "\[CapitalLambda]"}]}], 
                 ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}], 
           "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", "dimd", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"2", " ", "dimd"}], "+", 
              SuperscriptBox["dimd", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "dimd"}], ")"}], "4"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "dimd"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"24", "-", 
                  RowBox[{"10", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"]}], ")"}], "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "dimd"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1728", "-", 
                 RowBox[{"768", " ", "dimd"}], "-", 
                 RowBox[{"52", " ", 
                  SuperscriptBox["dimd", "2"]}], "+", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["dimd", "3"]}], "-", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["dimd", "4"]}], "+", 
                 SuperscriptBox["dimd", "5"]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{"512", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "+", 
                 RowBox[{"27", " ", "dimd"}], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["dimd", "2"]}], "+", 
                 SuperscriptBox["dimd", "3"]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "864"}], "+", 
                 RowBox[{"480", " ", "dimd"}], "-", 
                 RowBox[{"134", " ", 
                  SuperscriptBox["dimd", "2"]}], "+", 
                 RowBox[{"69", " ", 
                  SuperscriptBox["dimd", "3"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["dimd", "4"]}], "+", 
                 SuperscriptBox["dimd", "5"]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["dimd", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "dimd", "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"6", "-", 
                  RowBox[{"7", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "dimd", "+", 
                 SuperscriptBox["dimd", "2"]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "+", 
                 RowBox[{"9", " ", "dimd"}], "+", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["dimd", "2"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["dimd", "3"]}], "+", 
                 SuperscriptBox["dimd", "4"]}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"18", "+", 
                 RowBox[{"15", " ", "dimd"}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["dimd", "2"]}], "+", 
                 SuperscriptBox["dimd", "3"]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FractionBox[
               RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "dimd", "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}]}], 
           "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "dimd"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1344", "+", 
              RowBox[{"1292", " ", "dimd"}], "-", 
              RowBox[{"760", " ", 
               SuperscriptBox["dimd", "2"]}], "+", 
              RowBox[{"93", " ", 
               SuperscriptBox["dimd", "3"]}], "-", 
              RowBox[{"212", " ", 
               SuperscriptBox["dimd", "4"]}], "+", 
              RowBox[{"118", " ", 
               SuperscriptBox["dimd", "5"]}], "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["dimd", "6"]}], "+", 
              SuperscriptBox["dimd", "7"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "dimd", "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FractionBox[
                RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "dimd"}], "+", 
                   SuperscriptBox["dimd", "2"], "-", 
                   RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
             "3"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", 
         SuperscriptBox["dimd", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "dimd", "+", 
            SuperscriptBox["dimd", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "dimd", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["dimd", "2"]}], "+", 
           SuperscriptBox["dimd", "3"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "dimd", "+", 
            SubscriptBox["\[Beta]", "h"]}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "dimd"}], "+", 
                SuperscriptBox["dimd", "2"], "-", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "dimd", "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
          "3"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"4", "-", "dimd"}]], " ", "G", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"1", "-", 
           FractionBox["dimd", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "dimd", " ", "h2", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"8", " ", "dimd"}], "+", 
              SuperscriptBox["dimd", "2"], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["dimd", "3"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["dimd", "4"]}], "+", 
              SuperscriptBox["dimd", "5"], "+", 
              RowBox[{"8", " ", 
               SubscriptBox["\[Beta]", "h"]}], "-", 
              RowBox[{"8", " ", "dimd", " ", 
               SubscriptBox["\[Beta]", "h"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["dimd", "3"], " ", 
               SubscriptBox["\[Beta]", "h"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["dimd", "4"], " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
              RowBox[{"2", " ", "dimd", " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "3"], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{"8", " ", "dimd", " ", "\[CapitalLambda]", " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
              RowBox[{"8", " ", "dimd", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "dimd"}], ")"}], " ", "\[CapitalLambda]", 
               " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "2"], "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox["dimd", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "dimd"}], ")"}], " ", 
                SuperscriptBox["\[CapitalLambda]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "dimd"}], "+", 
                   SuperscriptBox["dimd", "2"], "-", 
                   RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "dimd", "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]]}], ")"}]}], 
           "+", 
           RowBox[{"w2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["dimd", "8"], "+", 
              RowBox[{"320", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["dimd", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"10", "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}]}], "-", 
              RowBox[{"40", " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"16", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"5", "-", 
                    RowBox[{"16", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                  SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{"80", "+", 
                 RowBox[{"70", " ", "dimd"}], "-", 
                 RowBox[{"25", " ", 
                  SuperscriptBox["dimd", "2"]}], "-", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["dimd", "3"]}], "+", 
                 SuperscriptBox["dimd", "4"]}], ")"}], " ", 
               "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "2"], "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox["dimd", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"80", "+", 
                  RowBox[{"70", " ", "dimd"}], "-", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["dimd", "2"]}], "-", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["dimd", "3"]}], "+", 
                  SuperscriptBox["dimd", "4"]}], ")"}], " ", 
                SuperscriptBox["\[CapitalLambda]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "dimd"}], "+", 
                   SuperscriptBox["dimd", "2"], "-", 
                   RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "dimd", "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]], "+", 
              RowBox[{
               SuperscriptBox["dimd", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"73", "-", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"38", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "-", 
                 RowBox[{"36", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"53", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "104"}], "-", 
                    RowBox[{"77", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"77", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"158", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"33", "+", 
                    RowBox[{"8", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "-", 
                    RowBox[{"69", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"69", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"65", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"365", "-", 
                 RowBox[{"112", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"112", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"414", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "-", 
                    RowBox[{"5", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", 
         SuperscriptBox["dimd", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "dimd"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "dimd", "+", 
            SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "dimd"}], "+", 
                SuperscriptBox["dimd", "2"], "-", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "dimd", "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
          "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"7", "-", "dimd"}]], " ", "G", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"1", "-", 
           FractionBox["dimd", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "dimd", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "2"]}], "+", 
              SuperscriptBox["dimd", "3"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", "dimd"}], "+", 
              SuperscriptBox["dimd", "2"], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"16", "-", 
                 RowBox[{"10", " ", "dimd"}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["dimd", "2"]}], "+", 
                 SuperscriptBox["dimd", "3"]}], ")"}], " ", "w2"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"dimd", " ", "h2"}], "-", 
                 RowBox[{"8", " ", "w2"}], "+", 
                 RowBox[{
                  SuperscriptBox["dimd", "2"], " ", "w2"}]}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "dimd"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "dimd"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"dimd", " ", "h2"}], "-", 
               RowBox[{"8", " ", "w2"}], "+", 
               RowBox[{
                SuperscriptBox["dimd", "2"], " ", "w2"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "dimd"}], "+", 
                   SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"dimd", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "dimd"}], "+", 
                   SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                 SubscriptBox["\[Beta]", "h"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "dimd", "+", 
                   RowBox[{"2", " ", "dimd", " ", "\[CapitalLambda]"}]}], 
                  ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "dimd", "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "dimd", "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", "dimd", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["dimd", "2"]}], "+", 
                 SuperscriptBox["dimd", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"5", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "2"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                  SubscriptBox["\[Beta]", "h"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"16", "-", 
                    RowBox[{"10", " ", "dimd"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["dimd", "2"]}], "+", 
                    SuperscriptBox["dimd", "3"]}], ")"}], " ", "w2"}], 
                   ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"dimd", " ", "h2"}], "-", 
                    RowBox[{"8", " ", "w2"}], "+", 
                    RowBox[{
                    SuperscriptBox["dimd", "2"], " ", "w2"}]}], ")"}], " ", 
                  SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "dimd", "-", 
                 SuperscriptBox["dimd", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "dimd"}], "-", 
                 SuperscriptBox["dimd", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"dimd", " ", "h2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    SuperscriptBox["dimd", "2"]}], ")"}], " ", "w2"}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                 RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", "dimd", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "dimd"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "dimd", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["dimd", "2"]}], "+", 
           SuperscriptBox["dimd", "3"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "dimd", "+", 
            SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "dimd"}], "+", 
                SuperscriptBox["dimd", "2"], "-", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "dimd", "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
          "2"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"6", "-", "dimd"}]], " ", "G", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"1", "-", 
           FractionBox["dimd", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "dimd", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "2"]}], "+", 
              SuperscriptBox["dimd", "3"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "+", "dimd"}], ")"}], " ", "w2"}]}], ")"}], " ", 
            
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "dimd"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "dimd"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", "dimd", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["dimd", "2"]}]}], ")"}], " ", "h2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20"}], "+", 
                 RowBox[{"4", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "2"], "+", 
                 SuperscriptBox["dimd", "3"]}], ")"}], " ", "w2"}]}], ")"}], 
            " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "dimd", "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FractionBox[
                RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "dimd"}], "+", 
                   SuperscriptBox["dimd", "2"], "-", 
                   RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
             "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "dimd", "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "+", "dimd", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["dimd", "2"]}], "+", 
                 SuperscriptBox["dimd", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "h2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"6", "+", "dimd"}], ")"}], " ", "w2"}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"5", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                   SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", "dimd"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "dimd", "-", 
                 SuperscriptBox["dimd", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "+", "dimd", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["dimd", "2"]}]}], ")"}], " ", "h2"}], "+", 
                 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "20"}], "+", 
                    RowBox[{"4", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "+", 
                    SuperscriptBox["dimd", "3"]}], ")"}], " ", "w2"}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                 RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", "dimd", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "dimd"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "dimd"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "dimd", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["dimd", "2"]}], "+", 
           SuperscriptBox["dimd", "3"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "dimd", "+", 
            SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "dimd"}], "+", 
                SuperscriptBox["dimd", "2"], "-", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "dimd", "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
          "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"10", "-", "dimd"}]], " ", 
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"2", "-", 
           FractionBox["dimd", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}]}], ")"}], "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", "dimd"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", "dimd"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "dimd", "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
              RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "2"], "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"5", " ", "dimd"}], "+", 
                SuperscriptBox["dimd", "2"], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                 SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "dimd"}], "+", 
                   SuperscriptBox["dimd", "2"], "-", 
                   RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
               ")"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "dimd", "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"2", " ", "dimd"}], "-", 
               SuperscriptBox["dimd", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "dimd"}], "+", 
                   SuperscriptBox["dimd", "2"], "-", 
                   RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
               ")"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "dimd", "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", "dimd"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "dimd", "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", "dimd"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "dimd", "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
              RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "2"], "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"5", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                   SubscriptBox["\[Beta]", "h"]}]}], ")"}], "4"]}], "-", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "dimd"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"5", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                   SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                 RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"14", "-", 
                 RowBox[{"11", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "3"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                  RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                 ")"}], "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "dimd"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "dimd"}], ")"}], "2"], " ", "dimd", " ", 
         
         RowBox[{"(", 
          RowBox[{"2", "+", "dimd"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "dimd"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "dimd", "+", 
            SubscriptBox["\[Beta]", "h"]}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "dimd"}], "+", 
                SuperscriptBox["dimd", "2"], "-", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "dimd", "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
          "3"]}], ")"}]}], "+", 
      RowBox[{"w2", " ", 
       RowBox[{"(", 
        RowBox[{"dimd", "+", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "-", "dimd"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{
            RowBox[{"-", "dimd"}], "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "dimd"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "dimd"}]}], ")"}], " ", "h2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", "dimd"}]}],
                   ")"}], " ", "w2"}]}], ")"}]}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", 
               FractionBox["dimd", "2"]}], "]"}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "dimd"}], ")"}], " ", "G", " ", "\[Pi]", 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"dimd", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "dimd"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "-", 
                    RowBox[{"10", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"9", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "+", 
                 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"3", " ", "dimd"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["dimd", "2"]}], "+", 
                    SuperscriptBox["dimd", "3"]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                    RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                    ")"}], "2"]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", 
               SuperscriptBox["dimd", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               RowBox[{"Gamma", "[", 
                FractionBox["dimd", "2"], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                  RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                 ")"}], "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", " ", "G", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                    RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"5", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                    SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "dimd", "-", 
                    SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                    RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"5", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                    SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "dimd"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                    RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                    ")"}], "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "dimd"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               RowBox[{"Gamma", "[", 
                FractionBox["dimd", "2"], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                  RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                 ")"}], "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"4", "-", "dimd"}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "dimd"}], "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", "dimd"}], "+", 
             SuperscriptBox["dimd", "2"]}], ")"}], " ", 
           SuperscriptBox["h2", "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "dimd"}], ")"}], " ", "h2", " ", "w2"}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["w2", "2"]}]}], ")"}]}], 
       RowBox[{"dimd", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "dimd"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "dimd"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["dimd", "2"], "]"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"4", "-", "dimd"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", "G", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"1", "-", 
           FractionBox["dimd", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "32"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], "2"], " ", "dimd",
                " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "dimd"}], ")"}], " ", "w2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"dimd", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}]}], 
                 ")"}], "2"]}], "+", 
              RowBox[{"h2", " ", 
               RowBox[{"(", 
                RowBox[{"320", "+", 
                 RowBox[{
                  SuperscriptBox["dimd", "8"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["dimd", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"65", " ", "\[CapitalLambda]"}], "+", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["dimd", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"10", "-", 
                    RowBox[{"19", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"40", " ", "dimd", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["dimd", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"73", "-", 
                    RowBox[{"110", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"39", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["dimd", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "-", 
                    RowBox[{"86", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"42", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["dimd", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "-", 
                    RowBox[{"24", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"49", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["dimd", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"365", "-", 
                    RowBox[{"372", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"92", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "64"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], "2"], " ", "dimd",
                " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "dimd"}], ")"}], " ", "w2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"dimd", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"h2", " ", 
               RowBox[{"(", 
                RowBox[{"640", "+", 
                 RowBox[{
                  SuperscriptBox["dimd", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"38", "-", 
                    RowBox[{"36", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["dimd", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["dimd", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "107"}], "+", 
                    RowBox[{"74", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"80", " ", "dimd", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["dimd", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "32"}], "+", 
                    RowBox[{"15", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["dimd", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "141"}], "+", 
                    RowBox[{"160", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"68", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["dimd", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"159", "-", 
                    RowBox[{"96", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"116", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"64", " ", "dimd", " ", "w2", " ", 
               RowBox[{"(", 
                RowBox[{"12", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["dimd", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalLambda]"}], ")"}]}], "+", 
                 RowBox[{"dimd", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["dimd", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"12", "+", "\[CapitalLambda]", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["dimd", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "\[CapitalLambda]", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"h2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1920"}], "+", 
                 RowBox[{"2160", " ", "dimd"}], "+", 
                 RowBox[{
                  SuperscriptBox["dimd", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"489", "+", 
                    RowBox[{"180", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"420", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["dimd", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{"317", "+", 
                    RowBox[{"10", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["dimd", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["dimd", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "57"}], "-", 
                    RowBox[{"16", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["dimd", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"187", "-", 
                    RowBox[{"8", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["dimd", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2434"}], "-", 
                    RowBox[{"320", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"440", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"80", "-", 
                 RowBox[{"10", " ", "dimd"}], "-", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["dimd", "2"]}], "+", 
                 SuperscriptBox["dimd", "3"]}], ")"}], " ", "h2"}], "-", 
              RowBox[{"32", " ", "dimd", " ", "w2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}], "-", 
              RowBox[{"dimd", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"80", "-", 
                 RowBox[{"10", " ", "dimd"}], "-", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["dimd", "2"]}], "+", 
                 SuperscriptBox["dimd", "3"]}], ")"}], " ", "h2"}], "-", 
              RowBox[{"32", " ", "dimd", " ", "w2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"dimd", "+", 
                 RowBox[{"2", " ", "dimd", " ", "\[CapitalLambda]"}]}], ")"}],
                "2"], "+", 
              RowBox[{"dimd", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["dimd", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "dimd"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"dimd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"]}], ")"}], " ", 
             SubscriptBox["\[Beta]", "h"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "dimd", "+", 
               RowBox[{"2", " ", "dimd", " ", "\[CapitalLambda]"}]}], ")"}], 
             " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}], 
        ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"12", "-", "dimd"}]], " ", 
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"2", "-", 
           FractionBox["dimd", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "dimd"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["dimd", "7"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}], "3"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"15", "-", 
                 RowBox[{"58", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"dimd", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "222"}], "+", 
                 RowBox[{"696", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"824", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"66", "-", 
                 RowBox[{"31", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"203", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "231"}], "+", 
                 RowBox[{"324", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"62", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "+", 
                 RowBox[{"61", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"77", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"42", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"18", "-", 
                 RowBox[{"73", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"115", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"69", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"324", "-", 
                 RowBox[{"734", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"844", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"528", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "dimd"}], "+", 
              SuperscriptBox["dimd", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["dimd", "7"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "39"}], "+", 
                 RowBox[{"106", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"dimd", " ", 
               RowBox[{"(", 
                RowBox[{"2172", "-", 
                 RowBox[{"4360", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"224", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"4224", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"768", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1959", "-", 
                 RowBox[{"926", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"3192", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"2448", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"320", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "195"}], "+", 
                 RowBox[{"733", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"1060", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"576", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["dimd", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"63", "-", 
                 RowBox[{"166", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"154", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"54", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "747"}], "+", 
                 RowBox[{"927", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"158", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"720", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "432"}], "-", 
                 RowBox[{"567", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"2642", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"1752", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "40"}], " ", 
               RowBox[{"(", 
                RowBox[{"33", "-", 
                 RowBox[{"38", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"224", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"5073", "+", 
                 RowBox[{"3956", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"20588", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"15696", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"2336", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "468"}], "+", 
                 RowBox[{"1862", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"2521", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"1020", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"84", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"312", "-", 
                 RowBox[{"533", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"212", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"72", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["dimd", "7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "15"}], "+", 
                 RowBox[{"22", " ", "\[CapitalLambda]"}], "+", 
                 SuperscriptBox["\[CapitalLambda]", "2"], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1188"}], "-", 
                 RowBox[{"3815", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"9838", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"5136", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"528", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "915"}], "-", 
                 RowBox[{"12", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"3496", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"3852", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"536", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1239"}], "+", 
                 RowBox[{"740", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"5948", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"7632", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"576", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["dimd", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"60", "-", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"320", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"10", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"136", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"1389", "+", 
                 RowBox[{"12502", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"21632", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"8856", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"304", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"939", "-", 
                 RowBox[{"2956", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"2720", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"240", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "468"}], "+", 
                 RowBox[{"266", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"368", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"312", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"16", " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "633"}], "-", 
                 RowBox[{"970", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"7176", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"7104", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2121"}], "-", 
                 RowBox[{"6518", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"17222", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"11784", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"1080", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3453"}], "-", 
                 RowBox[{"7150", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"30564", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"26952", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"1856", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "80"}], " ", 
               RowBox[{"(", 
                RowBox[{"21", "+", 
                 RowBox[{"98", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"592", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"576", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"378", "-", 
                 RowBox[{"2506", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"1460", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"888", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"336", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["dimd", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"23", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"22", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"297", "+", 
                 RowBox[{"167", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"374", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"84", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"336", "+", 
                 RowBox[{"3287", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"4776", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"1944", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"104", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"555", "+", 
                 RowBox[{"3181", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"8080", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"5508", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"176", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{"579", "+", 
                 RowBox[{"2840", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"11548", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"9552", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"384", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["dimd", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}], 
              "-", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"166", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"776", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"720", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["dimd", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "27"}], "+", 
                 RowBox[{"756", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"336", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["dimd", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"24", "+", 
                 RowBox[{"39", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"26", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"12", " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{"39", "+", 
                 RowBox[{"430", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"1256", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"768", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"60", "+", 
                 RowBox[{"875", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"1212", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"396", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"224", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["dimd", "4"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], 
              "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["dimd", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"5", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["dimd", "2"], " ", "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "49"}], "-", 
                 RowBox[{"32", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "-", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"78", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"320", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"16", " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"87", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"146", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "dimd"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"dimd", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"]}], ")"}], " ", 
             SubscriptBox["\[Beta]", "h"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "dimd", "+", 
               RowBox[{"2", " ", "dimd", " ", "\[CapitalLambda]"}]}], ")"}], 
             " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"10", "-", "dimd"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "dimd"}], ")"}], " ", 
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"2", "-", 
           FractionBox["dimd", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", 
            SuperscriptBox["dimd", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"5", " ", "dimd"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["dimd", "2"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["dimd", "3"]}], "+", 
              SuperscriptBox["dimd", "4"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"7", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "dimd"}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"]}], "+", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "dimd", "+", 
                SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "dimd"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "dimd"}], ")"}], "2"], " ", "dimd", 
            " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"6", "-", 
                  RowBox[{"7", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "dimd", "+", 
                 SuperscriptBox["dimd", "2"]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "+", 
                 RowBox[{"9", " ", "dimd"}], "+", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["dimd", "2"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["dimd", "3"]}], "+", 
                 SuperscriptBox["dimd", "4"]}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "-", 
                 RowBox[{"19", " ", "dimd"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["dimd", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"dimd", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd", "+", 
                  RowBox[{"2", " ", "dimd", " ", "\[CapitalLambda]"}]}], 
                 ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}], 
           "-", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "dimd", "+", 
                SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]], "2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "dimd"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"84", "-", 
              RowBox[{"166", " ", "dimd"}], "-", 
              RowBox[{"203", " ", 
               SuperscriptBox["dimd", "2"]}], "+", 
              RowBox[{"185", " ", 
               SuperscriptBox["dimd", "3"]}], "-", 
              RowBox[{"19", " ", 
               SuperscriptBox["dimd", "4"]}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["dimd", "5"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["dimd", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"dimd", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd", "+", 
                  RowBox[{"2", " ", "dimd", " ", "\[CapitalLambda]"}]}], 
                 ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}], 
           "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "dimd"}], ")"}], "2"], " ", "dimd", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["dimd", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", "dimd"}], "+", 
              SuperscriptBox["dimd", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "dimd", "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"6", "-", 
                  RowBox[{"7", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "dimd", "+", 
                 SuperscriptBox["dimd", "2"]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "+", 
                 RowBox[{"9", " ", "dimd"}], "+", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["dimd", "2"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["dimd", "3"]}], "+", 
                 SuperscriptBox["dimd", "4"]}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "-", 
                 RowBox[{"19", " ", "dimd"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["dimd", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FractionBox[
               RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "dimd", "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "dimd"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", 
         SuperscriptBox["dimd", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "dimd", "+", 
            SuperscriptBox["dimd", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"5", " ", "dimd"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["dimd", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["dimd", "3"]}], "+", 
           SuperscriptBox["dimd", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "dimd", "+", 
            SubscriptBox["\[Beta]", "h"]}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "dimd"}], "+", 
                SuperscriptBox["dimd", "2"], "-", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "dimd", "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
          "3"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"7", "-", "dimd"}]], " ", "G", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"1", "-", 
           FractionBox["dimd", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"5", " ", "dimd"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["dimd", "2"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["dimd", "3"]}], "+", 
              SuperscriptBox["dimd", "4"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "+", "dimd"}], ")"}], " ", "h2"}], "+", 
              RowBox[{"8", " ", "w2"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "dimd"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "dimd"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", "dimd"}], "+", 
              SuperscriptBox["dimd", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "16"}], "-", "dimd", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["dimd", "2"]}]}], ")"}], " ", "h2"}], "+", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", "w2"}]}], 
             ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "dimd", "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FractionBox[
                RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "dimd"}], "+", 
                   SuperscriptBox["dimd", "2"], "-", 
                   RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
             "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "dimd", "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   RowBox[{"5", " ", "dimd"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["dimd", "2"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["dimd", "3"]}], "+", 
                   SuperscriptBox["dimd", "4"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "dimd"}], ")"}], " ", "h2"}], "+", 
                   RowBox[{"8", " ", "w2"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"5", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                    SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"]}], ")"}]}], 
              "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "dimd", "-", 
                 SuperscriptBox["dimd", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"4", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "16"}], "-", "dimd", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dimd", "2"]}]}], ")"}], " ", "h2"}], "+", 
                 
                 RowBox[{"16", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", "w2"}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                 RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", "dimd", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "dimd"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "dimd"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"5", " ", "dimd"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["dimd", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["dimd", "3"]}], "+", 
           SuperscriptBox["dimd", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "dimd", "+", 
            SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "dimd"}], "+", 
                SuperscriptBox["dimd", "2"], "-", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "dimd", "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
          "2"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"8", "-", "dimd"}]], " ", "G", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"1", "-", 
           FractionBox["dimd", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"5", " ", "dimd"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["dimd", "2"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["dimd", "3"]}], "+", 
              SuperscriptBox["dimd", "4"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", "dimd"}], "+", 
              SuperscriptBox["dimd", "2"], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"16", "-", 
                 RowBox[{"10", " ", "dimd"}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["dimd", "2"]}], "+", 
                 SuperscriptBox["dimd", "3"]}], ")"}], " ", "h2"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    SuperscriptBox["dimd", "2"]}], ")"}], " ", "h2"}], "+", 
                 RowBox[{"4", " ", "dimd", " ", "w2"}]}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "dimd"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  SuperscriptBox["dimd", "2"]}], ")"}], " ", "h2"}], "+", 
               RowBox[{"4", " ", "dimd", " ", "w2"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "dimd"}], "+", 
                   SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"dimd", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "dimd"}], "+", 
                   SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                 SubscriptBox["\[Beta]", "h"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "dimd", "+", 
                   RowBox[{"2", " ", "dimd", " ", "\[CapitalLambda]"}]}], 
                  ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "dimd", "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "dimd", "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"5", " ", "dimd"}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["dimd", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["dimd", "3"]}], "-", 
                 SuperscriptBox["dimd", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"5", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "2"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                  SubscriptBox["\[Beta]", "h"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"16", "-", 
                    RowBox[{"10", " ", "dimd"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["dimd", "2"]}], "+", 
                    SuperscriptBox["dimd", "3"]}], ")"}], " ", "h2"}], 
                   ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    SuperscriptBox["dimd", "2"]}], ")"}], " ", "h2"}], "+", 
                    RowBox[{"4", " ", "dimd", " ", "w2"}]}], ")"}], " ", 
                  SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "dimd", "-", 
                 SuperscriptBox["dimd", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", "dimd", "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["dimd", "2"]}], "+", 
                 SuperscriptBox["dimd", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    SuperscriptBox["dimd", "2"]}], ")"}], " ", "h2"}], 
                   ")"}]}], "-", 
                 RowBox[{"4", " ", "dimd", " ", "w2"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                 RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", "dimd", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "dimd"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"5", " ", "dimd"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["dimd", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["dimd", "3"]}], "+", 
           SuperscriptBox["dimd", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "dimd", "+", 
            SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "dimd"}], "+", 
                SuperscriptBox["dimd", "2"], "-", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "dimd", "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
          "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"11", "-", "dimd"}]], " ", 
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"2", "-", 
           FractionBox["dimd", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}]}], ")"}], "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", "dimd"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", "dimd"}], "+", 
               SuperscriptBox["dimd", "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", "dimd"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "dimd", "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
              RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "2"], "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"5", " ", "dimd"}], "+", 
                SuperscriptBox["dimd", "2"], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                 SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "dimd"}], "+", 
                   SuperscriptBox["dimd", "2"], "-", 
                   RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
               ")"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "dimd", "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"2", " ", "dimd"}], "-", 
               SuperscriptBox["dimd", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "dimd"}], "+", 
                   SuperscriptBox["dimd", "2"], "-", 
                   RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
               ")"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "dimd", "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", "dimd"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "dimd", "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", "dimd"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "dimd", "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
              RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "2"], "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"5", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                   SubscriptBox["\[Beta]", "h"]}]}], ")"}], "4"]}], "-", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "dimd"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"5", " ", "dimd"}], "+", 
                  SuperscriptBox["dimd", "2"], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                   SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                 RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"14", "-", 
                 RowBox[{"11", " ", "dimd"}], "+", 
                 SuperscriptBox["dimd", "3"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                  RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                 ")"}], "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "dimd"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "dimd"}], ")"}], "2"], " ", "dimd", " ", 
         
         RowBox[{"(", 
          RowBox[{"2", "+", "dimd"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "dimd"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["dimd", "2"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "dimd", "+", 
            SubscriptBox["\[Beta]", "h"]}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "dimd"}], "+", 
                SuperscriptBox["dimd", "2"], "-", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "dimd", "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}], 
          "3"]}], ")"}]}], "+", 
      RowBox[{"h2", " ", 
       RowBox[{"(", 
        RowBox[{"dimd", "+", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "-", "dimd"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{
            RowBox[{"-", "dimd"}], "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "dimd"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "dimd"}]}], ")"}], " ", "h2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", "dimd"}]}],
                   ")"}], " ", "w2"}]}], ")"}]}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", 
               FractionBox["dimd", "2"]}], "]"}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "dimd"}], ")"}], " ", "G", " ", "\[Pi]", 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"dimd", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "dimd"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "-", 
                    RowBox[{"10", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"9", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "+", 
                 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"3", " ", "dimd"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["dimd", "2"]}], "+", 
                    SuperscriptBox["dimd", "3"]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                    RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                    ")"}], "2"]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", 
               SuperscriptBox["dimd", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               RowBox[{"Gamma", "[", 
                FractionBox["dimd", "2"], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                  RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                 ")"}], "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"64", " ", "G", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                    RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"5", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                    SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "dimd", "-", 
                    SuperscriptBox["dimd", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                    RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"5", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "dimd"}], ")"}], " ", 
                    SubscriptBox["\[Beta]", "h"]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "dimd"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                    RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                    ")"}], "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "dimd"}], ")"}], " ", "dimd", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "dimd"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               RowBox[{"Gamma", "[", 
                FractionBox["dimd", "2"], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "-", "dimd"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "dimd", "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                  RowBox[{"dimd", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "dimd"}], "+", 
                    SuperscriptBox["dimd", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]}], 
                 ")"}], "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847157534831691*^9, 3.847157615290367*^9}, 
   3.8471576475965776`*^9, 3.847158436255589*^9, 3.847158938799745*^9, {
   3.847315858345079*^9, 3.847315862629595*^9}, 3.848755734513342*^9, 
   3.848755768345718*^9, {3.848756680054552*^9, 3.848756680221774*^9}, 
   3.848757097814831*^9, {3.8487588819762983`*^9, 3.848758885371983*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9f5a2774-52ed-412d-81c8-8cdbae30d5ba"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two species of gauge fields", "Subsection",
 CellChangeTimes->{{3.847157706337798*^9, 
  3.847157724083366*^9}},ExpressionUUID->"45edd14e-2370-4862-b116-\
8a89b2d8421d"],

Cell[CellGroupData[{

Cell["Beta functions", "Subsubsection",
 CellChangeTimes->{{3.8473952770771523`*^9, 3.847395278467894*^9}, 
   3.847914613105447*^9, 3.848434700141231*^9, {3.84875734465547*^9, 
   3.8487573478158607`*^9}, {3.848758021340436*^9, 
   3.848758022732416*^9}},ExpressionUUID->"0356e5ff-b377-4677-b40e-\
b82f874f9b68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BetasTwoSpecies", "=", 
   RowBox[{"{", 
    RowBox[{
    "dw2n", ",", "dx2", ",", "dy2", ",", "dz2", ",", "dv2n", ",", "du2", ",", 
     "dt2", ",", "ds2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.84715868424737*^9, 3.84715869305872*^9}, {
  3.84739530505424*^9, 3.847395305525045*^9}, {3.847395354029562*^9, 
  3.8473954112454643`*^9}, {3.84801167224061*^9, 3.848011684935915*^9}, {
  3.848012270178516*^9, 3.8480122895754547`*^9}, {3.8487571654397078`*^9, 
  3.848757200294785*^9}, {3.848757322199052*^9, 3.848757324496217*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"ef76764b-14ed-4540-b1c0-241a0dc18005"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Eta]", 
      SuperscriptBox["A", "1"]], ",", 
     SubscriptBox["\[Eta]", 
      SuperscriptBox["A", "2"]]}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", "t2"}], "+", 
       RowBox[{"36", " ", "w2"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "t2"}], "+", "y2"}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"t2", "+", "v2", "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"w2", "+", "y2"}], ")"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"80", " ", "G", " ", "\[Pi]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"32", " ", "G", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
         SubsuperscriptBox["\[Beta]", "h", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "\[CapitalLambda]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
         "2"]], "+", 
       FractionBox[
        RowBox[{"96", " ", "G", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"15", "-", 
           RowBox[{"20", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"10", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "\[CapitalLambda]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}]}]]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", "t2"}], "+", 
       RowBox[{"36", " ", "w2"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "t2"}], "+", "y2"}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"t2", "+", "v2", "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"w2", "+", "y2"}], ")"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"80", " ", "G", " ", "\[Pi]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"32", " ", "G", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
         SubsuperscriptBox["\[Beta]", "h", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "\[CapitalLambda]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
         "2"]], "+", 
       FractionBox[
        RowBox[{"96", " ", "G", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"15", "-", 
           RowBox[{"20", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"10", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "\[CapitalLambda]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}]}]]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.848757458804165*^9, 3.848757504800572*^9}, {
   3.848757832602893*^9, 3.848757848277384*^9}, 3.848757942408556*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"3b5c6773-6136-4435-a4ec-2f151f3e3987"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "dw2n", ",", "dx2", ",", "dy2", ",", "dz2", ",", "dv2n", ",", "du2", ",", 
     "dt2", ",", "ds2"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "1728"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"27", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"s2", "+", 
             RowBox[{"2", " ", "t2"}]}], ")"}], "2"]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "+", 
        FractionBox[
         RowBox[{"108", " ", 
          SuperscriptBox["v2", "2"]}], 
         SuperscriptBox["\[Pi]", "2"]], "+", 
        FractionBox[
         RowBox[{"27", " ", 
          RowBox[{"(", 
           RowBox[{"s2", "+", 
            RowBox[{"2", " ", "t2"}]}], ")"}], " ", "w2"}], 
         SuperscriptBox["\[Pi]", "2"]], "+", 
        FractionBox[
         RowBox[{"540", " ", 
          SuperscriptBox["w2", "2"]}], 
         SuperscriptBox["\[Pi]", "2"]], "+", 
        FractionBox[
         RowBox[{"720", " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{"w2", "+", "y2"}], ")"}]}], 
         SuperscriptBox["\[Pi]", "2"]], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"s2", "+", 
            RowBox[{"2", " ", "t2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "t2"}], "+", "u2", "+", 
            RowBox[{"2", " ", "v2"}], "+", 
            RowBox[{"14", " ", "w2"}], "+", 
            RowBox[{"7", " ", "x2"}], "+", 
            RowBox[{"14", " ", "y2"}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "+", 
        FractionBox[
         RowBox[{"9", " ", "v2", " ", 
          RowBox[{"(", 
           RowBox[{"s2", "+", 
            RowBox[{"2", " ", "t2"}], "-", 
            RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}]}], 
         SuperscriptBox["\[Pi]", "2"]], "+", 
        FractionBox[
         RowBox[{"45", " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}]}], 
         SuperscriptBox["\[Pi]", "2"]], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "t2"}], "+", 
            RowBox[{"2", " ", "u2"}], "+", 
            RowBox[{"4", " ", "v2"}], "+", 
            RowBox[{"28", " ", "w2"}], "+", 
            RowBox[{"14", " ", "x2"}], "+", 
            RowBox[{"34", " ", "y2"}], "+", 
            RowBox[{"3", " ", "z2"}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "-", 
        FractionBox[
         RowBox[{"8448", " ", 
          SuperscriptBox["G", "2"], " ", "\[CapitalLambda]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"216", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{"s2", "+", 
            RowBox[{"2", " ", "t2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"288", " ", "G", " ", "v2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"24", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "71"}], "+", 
               RowBox[{"68", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"213", "-", 
               RowBox[{"488", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"272", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
             SubscriptBox["\[Beta]", "h"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"645", "-", 
               RowBox[{"84", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"1592", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"1024", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"292", "+", 
               RowBox[{"832", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"1056", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "25"}], "-", 
               RowBox[{"172", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"160", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"320", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
             RowBox[{"6", " ", 
              SubscriptBox["\[Beta]", "h"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"16384", " ", 
          SuperscriptBox["G", "2"], " ", "\[CapitalLambda]", " ", 
          SubsuperscriptBox["\[Beta]", "h", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
            RowBox[{"4", " ", "\[CapitalLambda]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
          "3"]], "+", 
        FractionBox[
         RowBox[{"2048", " ", 
          SuperscriptBox["G", "2"], " ", "\[CapitalLambda]", " ", 
          SubsuperscriptBox["\[Beta]", "h", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"24", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["\[Beta]", "h"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"8", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
             RowBox[{"4", " ", "\[CapitalLambda]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
           "2"]}]], "+", 
        FractionBox[
         RowBox[{"36", " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"192", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "t2"}], "+", "u2", "+", 
               RowBox[{"2", " ", "v2"}], "+", 
               RowBox[{"4", " ", "w2"}], "+", 
               RowBox[{"4", " ", "x2"}], "+", 
               RowBox[{"4", " ", "y2"}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"32", " ", "G", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "189"}], "+", 
                RowBox[{"531", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"570", " ", 
                 SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                RowBox[{"336", " ", 
                 SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"63", "+", 
                   RowBox[{"64", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"316", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                   RowBox[{"128", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                 SubscriptBox["\[Beta]", "h"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"27", "+", 
                   RowBox[{"351", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"610", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                   RowBox[{"176", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"304", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"164", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                   RowBox[{"128", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"37", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"66", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                   RowBox[{"80", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], 
               "2"]}]]}], ")"}]}], 
         SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["u2", "2"]}], "+", 
        RowBox[{"24", " ", "u2", " ", "v2"}], "+", 
        RowBox[{"12", " ", "t2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "u2"}], "+", 
           RowBox[{"3", " ", "x2"}]}], ")"}]}], "+", 
        RowBox[{"30", " ", "u2", " ", 
         RowBox[{"(", 
          RowBox[{"w2", "+", "x2", "+", "y2"}], ")"}]}], "+", 
        RowBox[{"3", " ", "x2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"192", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", "s2", "+", 
           RowBox[{"10", " ", "v2"}], "+", 
           RowBox[{"82", " ", "w2"}], "+", 
           RowBox[{"35", " ", "x2"}], "+", 
           RowBox[{"72", " ", "y2"}], "+", "z2"}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"48", " ", "G", " ", "\[Pi]", " ", "u2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
         RowBox[{"8", " ", "G", " ", "\[Pi]", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1395"}], "+", 
               RowBox[{"4440", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"5048", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"2432", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"201", "-", 
               RowBox[{"148", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"338", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"192", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubscriptBox["\[Beta]", "h"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"969", "+", 
               RowBox[{"4128", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"8912", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"3136", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "19"}], "-", 
               RowBox[{"280", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"189", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13"}], "-", 
               RowBox[{"616", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"952", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"1280", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}]}]}], ")"}]}],
      ",", 
     RowBox[{
      FractionBox["1", "1728"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"540", " ", 
           SuperscriptBox["w2", "2"]}], 
          SuperscriptBox["\[Pi]", "2"]]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["s2", "2"]}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["t2", "2"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["v2", "2"]}], "+", 
            RowBox[{"4", " ", "u2", " ", "y2"}], "+", 
            RowBox[{"56", " ", "w2", " ", "y2"}], "+", 
            RowBox[{"28", " ", "x2", " ", "y2"}], "+", 
            RowBox[{"68", " ", 
             SuperscriptBox["y2", "2"]}], "+", 
            RowBox[{"2", " ", "s2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "t2"}], "+", "u2", "+", 
               RowBox[{"4", " ", "v2"}], "+", 
               RowBox[{"14", " ", "w2"}], "+", 
               RowBox[{"7", " ", "x2"}], "+", 
               RowBox[{"14", " ", "y2"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "u2", " ", "z2"}], "+", 
            RowBox[{"28", " ", "w2", " ", "z2"}], "+", 
            RowBox[{"14", " ", "x2", " ", "z2"}], "+", 
            RowBox[{"40", " ", "y2", " ", "z2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z2", "2"]}], "+", 
            RowBox[{"4", " ", "t2", " ", 
             RowBox[{"(", 
              RowBox[{"u2", "+", 
               RowBox[{"4", " ", "v2"}], "+", 
               RowBox[{"14", " ", "w2"}], "+", 
               RowBox[{"7", " ", "x2"}], "+", 
               RowBox[{"16", " ", "y2"}], "+", "z2"}], ")"}]}]}], ")"}]}]}], 
        "-", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["\[Pi]", "2"]], "9", " ", "w2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"768", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"s2", "+", 
              RowBox[{"2", " ", "t2"}]}], ")"}]}], "+", 
           RowBox[{"80", " ", 
            RowBox[{"(", 
             RowBox[{"w2", "+", "y2"}], ")"}]}], "+", 
           RowBox[{"20", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t2"}], "+", "u2", "+", 
              RowBox[{"2", " ", "v2"}], "+", 
              RowBox[{"4", " ", "w2"}], "+", 
              RowBox[{"4", " ", "x2"}], "+", 
              RowBox[{"4", " ", "y2"}]}], ")"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"128", " ", "G", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "189"}], "+", 
               RowBox[{"531", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"570", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"336", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"63", "+", 
                  RowBox[{"64", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"316", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                  RowBox[{"128", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"27", "+", 
                  RowBox[{"351", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"610", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                  RowBox[{"176", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"304", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"164", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                  RowBox[{"128", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"37", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"66", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                  RowBox[{"80", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]]}],
           ")"}]}], "+", 
        FractionBox[
         RowBox[{"8", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "27"}], " ", 
             RowBox[{"(", 
              RowBox[{"s2", "+", 
               RowBox[{"2", " ", "t2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            RowBox[{"36", " ", "v2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "71"}], "+", 
                   RowBox[{"68", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"213", "-", 
                   RowBox[{"488", " ", "\[CapitalLambda]"}], "+", 
                   RowBox[{"272", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                 SubscriptBox["\[Beta]", "h"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"645", "-", 
                   RowBox[{"84", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"1592", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                   RowBox[{"1024", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"292", "+", 
                   RowBox[{"832", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"1056", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "-", 
                   RowBox[{"172", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"160", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                   RowBox[{"320", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]]}], 
           ")"}]}], 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "-", 
        RowBox[{"256", " ", 
         SuperscriptBox["G", "2"], " ", "\[CapitalLambda]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["33", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"]]}], "-", 
           FractionBox[
            RowBox[{"64", " ", 
             SubsuperscriptBox["\[Beta]", "h", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "3"]], "+", 
           FractionBox[
            RowBox[{"8", " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "-", 
               RowBox[{"24", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["\[Beta]", "h"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"8", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}],
               "2"]}]]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"48", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"t2", "+", "v2"}], ")"}], "2"], "+", 
               RowBox[{
                FractionBox["3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"t2", "+", "v2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w2", "+", "y2"}], ")"}]}], "+", 
               RowBox[{
                FractionBox["19", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "+", "y2"}], ")"}], "2"]}]}], ")"}]}], 
            SuperscriptBox["\[Pi]", "2"]], "+", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"s2", "+", 
                  RowBox[{"2", " ", "t2"}]}], ")"}], "2"], "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"s2", "+", 
                  RowBox[{"2", " ", "t2"}]}], ")"}], " ", "w2"}], "+", 
               RowBox[{"36", " ", 
                SuperscriptBox["w2", "2"]}], "+", 
               RowBox[{"6", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], "2"]}], 
              ")"}]}], 
            SuperscriptBox["\[Pi]", "2"]], "-", 
           FractionBox[
            RowBox[{"2048", " ", "G", " ", 
             RowBox[{"(", 
              RowBox[{"w2", "+", "y2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"30", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"387", "-", 
                  RowBox[{"966", " ", "\[CapitalLambda]"}], "+", 
                  RowBox[{"660", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                  RowBox[{"72", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "186"}], "+", 
                  RowBox[{"36", " ", "\[CapitalLambda]"}], "+", 
                  RowBox[{"488", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                  RowBox[{"352", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"35", "+", 
                  RowBox[{"146", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"204", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", 
                  RowBox[{"26", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
           "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}]], 
            "12288", " ", 
            SuperscriptBox["G", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "51"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], 
              "-", 
              RowBox[{"306", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2151"}], "+", 
                 RowBox[{"3291", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"4020", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"8944", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"3776", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"207", "+", 
                 RowBox[{"377", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"1560", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"976", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "167"}], "-", 
                 RowBox[{"1109", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"660", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"2128", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"1472", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"18", "+", 
                 RowBox[{"206", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"528", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"800", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"11", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"84", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}]], 
            "2048", " ", 
            SuperscriptBox["G", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "159"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], 
              "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"4563", "-", 
                 RowBox[{"15810", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"18224", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"7488", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"640", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "23517"}], "+", 
                 RowBox[{"40482", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"14456", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"51168", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"20608", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2601"}], "-", 
                 RowBox[{"1802", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"10904", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"6864", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"704", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"867", "+", 
                 RowBox[{"3026", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"1896", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"3744", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"2432", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"378", "+", 
                 RowBox[{"2052", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"4416", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "27"}], "-", 
                 RowBox[{"146", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"760", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"672", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"896", " ", 
                  SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}], "-", 
           FractionBox[
            RowBox[{"96", " ", "G", " ", 
             RowBox[{"(", 
              RowBox[{"w2", "+", "y2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", "\[CapitalLambda]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "49"}], "+", 
                  RowBox[{"25", " ", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"321", "-", 
                  RowBox[{"250", " ", 
                   SubscriptBox["\[Beta]", "h"]}], "+", 
                  RowBox[{"25", " ", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"507", "+", 
                  RowBox[{"162", " ", 
                   SubscriptBox["\[Beta]", "h"]}], "-", 
                  RowBox[{"602", " ", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
                  RowBox[{"50", " ", 
                   SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
                  RowBox[{"75", " ", 
                   SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}],
               "2"]}]], "+", 
           FractionBox[
            RowBox[{"64", " ", "G", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"t2", "+", "v2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
               FractionBox[
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"w2", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"69", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], 
                   "+", 
                   RowBox[{"276", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
                    " ", 
                    SubscriptBox["\[Beta]", "h"]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"279", "+", 
                    RowBox[{"16", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"1158", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                    RowBox[{"848", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
                   RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "-", 
                    RowBox[{"67", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"113", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                    SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "-", 
                    RowBox[{"172", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"216", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                    RowBox[{"640", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                    SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"9", "-", 
                   RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"6", " ", 
                    SubscriptBox["\[Beta]", "h"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], 
                 "2"]]}], ")"}]}], 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                ")"}], "3"]}]], "1536", " ", 
            SuperscriptBox["G", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "\[CapitalLambda]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "144"}], "+", 
                 RowBox[{"81", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{"58", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
                 RowBox[{"47", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"909", "-", 
                 RowBox[{"1212", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{"574", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
                 RowBox[{"92", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
                 RowBox[{"13", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "501"}], "-", 
                 RowBox[{"240", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{"745", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
                 RowBox[{"56", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "3"]}], "-", 
                 RowBox[{"295", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "4"]}], "+", 
                 RowBox[{"16", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
                 RowBox[{"27", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4869", "-", 
                 RowBox[{"1986", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "-", 
                 RowBox[{"4793", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
                 RowBox[{"3140", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
                 RowBox[{"435", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "4"]}], "-", 
                 RowBox[{"610", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
                 RowBox[{"97", " ", 
                  SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"w2", "+", "y2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"576", "+", 
              FractionBox[
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{"t2", "+", "v2", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"w2", "+", "y2"}], ")"}]}]}], ")"}]}], 
               SuperscriptBox["\[Pi]", "2"]], "+", 
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"s2", "+", 
                  RowBox[{"2", " ", "t2"}], "+", 
                  RowBox[{"12", " ", "w2"}], "+", 
                  RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}]}], 
               SuperscriptBox["\[Pi]", "2"]], "+", 
              FractionBox[
               RowBox[{"384", " ", "G", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"15", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], 
                  "+", 
                  RowBox[{"60", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"7", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                   SubscriptBox["\[Beta]", "h"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"42", "+", 
                    RowBox[{"9", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"140", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                    RowBox[{"88", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"76", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"13", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                   SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
               RowBox[{"\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"9", "-", 
                   RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"6", " ", 
                    SubscriptBox["\[Beta]", "h"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], 
                 "2"]}]], "+", 
              FractionBox[
               RowBox[{"96", " ", "G", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["5", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]], 
                  "-", 
                  FractionBox[
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                    ")"}], "2"]]}], ")"}]}], "\[Pi]"]}], ")"}]}]}], ")"}]}]}],
        ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"288", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"60", " ", "u2", " ", "w2"}], "+", 
        RowBox[{"240", " ", "w2", " ", "x2"}], "+", 
        RowBox[{"24", " ", "u2", " ", "y2"}], "+", 
        RowBox[{"138", " ", "x2", " ", "y2"}], "+", 
        RowBox[{"1152", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "z2"}], "+", 
        RowBox[{"12", " ", "u2", " ", "z2"}], "+", 
        RowBox[{"60", " ", "v2", " ", "z2"}], "+", 
        RowBox[{"252", " ", "w2", " ", "z2"}], "+", 
        RowBox[{"69", " ", "x2", " ", "z2"}], "+", 
        RowBox[{"294", " ", "y2", " ", "z2"}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{"3", " ", "s2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "t2"}], "+", 
           RowBox[{"4", " ", "u2"}], "+", 
           RowBox[{"16", " ", "v2"}], "+", 
           RowBox[{"3", " ", "x2"}], "+", 
           RowBox[{"12", " ", "y2"}], "+", 
           RowBox[{"5", " ", "z2"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "t2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "u2"}], "+", 
           RowBox[{"3", " ", "x2"}], "+", 
           RowBox[{"9", " ", "z2"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"96", " ", "G", " ", "\[Pi]", " ", "s2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
         RowBox[{"16", " ", "G", " ", "\[Pi]", " ", "z2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1395"}], "+", 
               RowBox[{"4440", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"5048", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"2432", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"201", "-", 
               RowBox[{"148", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"338", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"192", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubscriptBox["\[Beta]", "h"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"969", "+", 
               RowBox[{"4128", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"8912", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"3136", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "19"}], "-", 
               RowBox[{"280", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"189", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13"}], "-", 
               RowBox[{"616", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"952", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"1280", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}]}]}], ")"}]}],
      ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3456", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "72"}], " ", "G", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"s2", "+", 
           RowBox[{"2", " ", "t2"}], "+", 
           RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SubscriptBox["\[Beta]", "h"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"116", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"192", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}]}], ")"}]}], "+", 
        RowBox[{"4608", " ", 
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
           RowBox[{"84", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"7", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"39", "+", 
              RowBox[{"101", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"320", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"176", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"49", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"52", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"19", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"56", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"80", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "-", 
        RowBox[{"3072", " ", 
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
           RowBox[{"84", " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"18", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"117", "+", 
              RowBox[{"346", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"832", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"352", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"50", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"62", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"160", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"160", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "+", 
        RowBox[{"36", " ", "G", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "s2"}], "+", 
              RowBox[{"38", " ", "t2"}], "-", 
              RowBox[{"24", " ", "v2"}], "-", 
              RowBox[{"24", " ", "w2"}], "-", 
              RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "s2"}], "+", 
              RowBox[{"38", " ", "t2"}], "-", 
              RowBox[{"24", " ", "v2"}], "-", 
              RowBox[{"24", " ", "w2"}], "-", 
              RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1080", " ", "v2"}], "+", 
              RowBox[{"648", " ", "w2"}], "+", 
              RowBox[{"18", " ", "y2"}], "+", 
              RowBox[{"9", " ", "z2"}], "-", 
              RowBox[{"2400", " ", "v2", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"288", " ", "w2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"152", " ", "y2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"76", " ", "z2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"1344", " ", "v2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"1920", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"432", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"216", " ", "z2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"1536", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"256", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"128", " ", "z2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "990"}], "+", 
                 RowBox[{"280", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"3312", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"2560", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"s2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "495"}], "+", 
                 RowBox[{"140", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"1656", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"1280", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"216", " ", "v2"}], "+", 
              RowBox[{"72", " ", "w2"}], "-", 
              RowBox[{"6", " ", "y2"}], "-", 
              RowBox[{"3", " ", "z2"}], "-", 
              RowBox[{"384", " ", "v2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"192", " ", "w2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"64", " ", "y2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"32", " ", "z2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"192", " ", "v2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"384", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"80", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"40", " ", "z2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"s2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "51"}], "-", 
                 RowBox[{"176", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"328", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "t2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "51"}], "-", 
                 RowBox[{"176", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"328", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"120", " ", "v2"}], "+", 
              RowBox[{"24", " ", "w2"}], "-", 
              RowBox[{"6", " ", "y2"}], "-", 
              RowBox[{"3", " ", "z2"}], "+", 
              RowBox[{"32", " ", "v2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"160", " ", "w2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"24", " ", "y2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"12", " ", "z2", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"512", " ", "v2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"128", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"64", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"32", " ", "z2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"512", " ", "v2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
              RowBox[{"512", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
              RowBox[{"128", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
              RowBox[{"64", " ", "z2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"s2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "15"}], "-", 
                 RowBox[{"132", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"448", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "30"}], "-", 
                 RowBox[{"264", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"896", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"t2", "+", "v2", "+", "w2", "+", "y2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s2", "+", 
           RowBox[{"2", " ", "t2"}], "+", 
           RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
            RowBox[{"4", " ", "\[CapitalLambda]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
          "2"]}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
          "t2", "+", "u2", "+", "v2", "+", "w2", "+", "x2", "+", "y2"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s2", "+", 
           RowBox[{"2", " ", "t2"}], "+", 
           RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
            RowBox[{"4", " ", "\[CapitalLambda]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
          "2"]}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "s2", " ", "v2"}], "-", 
           RowBox[{"2", " ", "s2", " ", "w2"}], "-", 
           RowBox[{"3", " ", "s2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}]}], "+", 
           RowBox[{"2", " ", "w2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}]}], "-", 
           RowBox[{"2", " ", "v2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "w2"}], "+", 
              RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}]}], "-", 
           RowBox[{"2", " ", "t2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "v2"}], "+", 
              RowBox[{"2", " ", "w2"}], "+", 
              RowBox[{"6", " ", "y2"}], "+", 
              RowBox[{"3", " ", "z2"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
            RowBox[{"4", " ", "\[CapitalLambda]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
          "2"]}], "+", 
        RowBox[{"1536", " ", 
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "16"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"15", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalLambda]"}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "2"]}]}], ")"}]}], "+", 
        RowBox[{"192", " ", "G", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"81", " ", "v2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "v2"}], "-", 
                 RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "v2"}], "-", 
              RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "2"]}]}], ")"}]}], "+", 
        RowBox[{"12", " ", "G", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"s2", "+", 
              RowBox[{"2", " ", "t2"}], "+", 
              RowBox[{"24", " ", "v2"}], "-", 
              RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"s2", "+", 
              RowBox[{"2", " ", "t2"}], "+", 
              RowBox[{"24", " ", "v2"}], "-", 
              RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
              RowBox[{"4", " ", "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}]}],
            "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "s2"}], "+", 
              RowBox[{"38", " ", "t2"}], "-", 
              RowBox[{"24", " ", "v2"}], "-", 
              RowBox[{"24", " ", "w2"}], "-", 
              RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "s2"}], "+", 
              RowBox[{"38", " ", "t2"}], "-", 
              RowBox[{"24", " ", "v2"}], "-", 
              RowBox[{"24", " ", "w2"}], "-", 
              RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "2"]}]}], ")"}]}], "-", 
        RowBox[{"256", " ", "G", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
            SubscriptBox["\[Beta]", "h"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", "v2"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SubscriptBox["\[Beta]", "h"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", "v2"}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
              RowBox[{"4", " ", "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "2"]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "2"]}]}], ")"}]}], "+", 
        RowBox[{"48", " ", "v2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"288", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "2"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"t2", "+", "u2", "+", "v2", "+", 
              RowBox[{"4", " ", "w2"}], "+", 
              RowBox[{"4", " ", "x2"}], "+", 
              RowBox[{"4", " ", "y2"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "2"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"t2", "+", "v2", "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"w2", "+", "y2"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "2"]}], "+", 
           RowBox[{
            FractionBox["3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s2", "+", 
              RowBox[{"2", " ", "t2"}], "+", 
              RowBox[{"12", " ", "w2"}], "+", 
              RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "2"]}], "-", 
           RowBox[{"48", " ", "G", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                 ")"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"32", " ", "G", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"15", "-", 
                 RowBox[{"20", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"10", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"8", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                 ")"}], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"192", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "u2"}], "+", 
           RowBox[{"s2", " ", "u2"}], "+", 
           RowBox[{"8", " ", "t2", " ", "u2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u2", "2"]}], "+", 
           RowBox[{"6", " ", "u2", " ", "v2"}], "+", 
           RowBox[{"34", " ", "u2", " ", "w2"}], "+", 
           RowBox[{"22", " ", "t2", " ", "x2"}], "+", 
           RowBox[{"22", " ", "u2", " ", "x2"}], "+", 
           RowBox[{"22", " ", "v2", " ", "x2"}], "-", 
           RowBox[{"2", " ", "w2", " ", "x2"}], "-", 
           SuperscriptBox["x2", "2"], "+", 
           RowBox[{"24", " ", "u2", " ", "y2"}], "-", 
           RowBox[{"2", " ", "x2", " ", "y2"}], "+", 
           RowBox[{"u2", " ", "z2"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
         "8", " ", "G", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", "x2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"7", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
           RowBox[{"9", " ", "u2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "585"}], "+", 
              RowBox[{"2280", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"3176", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"1664", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "x2", " ", 
               RowBox[{"(", 
                RowBox[{"12", "-", 
                 RowBox[{"37", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"28", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "u2", " ", 
               RowBox[{"(", 
                RowBox[{"87", "-", 
                 RowBox[{"156", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "x2", " ", 
               RowBox[{"(", 
                RowBox[{"285", "-", 
                 RowBox[{"228", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"1004", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"928", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "u2", " ", 
               RowBox[{"(", 
                RowBox[{"435", "+", 
                 RowBox[{"1056", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"3728", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"1984", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "31"}], "-", 
                 RowBox[{"76", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"228", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", "u2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "-", 
                 RowBox[{"96", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"119", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "x2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"32", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "u2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "-", 
                 RowBox[{"216", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"296", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"768", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{
      FractionBox["1", "6912"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"144", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"t2", "+", "v2"}], ")"}], "2"], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"t2", "+", "v2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"w2", "+", "y2"}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w2", "+", "y2"}], ")"}], "2"]}], ")"}]}], 
          SuperscriptBox["\[Pi]", "2"]]}], "-", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"s2", "+", 
               RowBox[{"2", " ", "t2"}]}], ")"}], "2"], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"s2", "+", 
               RowBox[{"2", " ", "t2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], "2"]}], ")"}]}], 
         
         SuperscriptBox["\[Pi]", "2"]], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}]], 
         "49152", " ", 
         SuperscriptBox["G", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["\[Beta]", "h"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"351", "-", 
              RowBox[{"1662", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"2888", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"2112", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"512", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "513"}], "+", 
              RowBox[{"1854", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"2032", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"384", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"256", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"450", "-", 
              RowBox[{"812", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"912", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"2400", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
              RowBox[{"896", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"99", "+", 
              RowBox[{"26", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"600", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"480", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"22", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"40", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "5"]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}]], 
         "36864", " ", 
         SuperscriptBox["G", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "51"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], "-", 
           RowBox[{"306", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2151"}], "+", 
              RowBox[{"3291", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"4020", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"8944", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"3776", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"207", "+", 
              RowBox[{"377", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"1560", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"976", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "167"}], "-", 
              RowBox[{"1109", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"660", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"2128", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
              RowBox[{"1472", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"18", "+", 
              RowBox[{"206", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"528", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"800", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"11", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"84", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"80", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"192", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubscriptBox["\[Beta]", "h"]}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]]}], ")"}], 
            "2"]}]], "2304", " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"w2", "+", "y2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], 
              "+", 
              RowBox[{"12", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SubscriptBox["\[Beta]", "h"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"45", "+", 
                 RowBox[{"20", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"228", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"56", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
              RowBox[{"4", " ", "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", 
                 RowBox[{"3", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t2", "+", "v2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], 
              "+", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SubscriptBox["\[Beta]", "h"]}], "-", 
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"16", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"74", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
              RowBox[{"48", " ", "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"7", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"28", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
              RowBox[{"4", " ", "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
            "3"]}]], "18432", " ", 
         SuperscriptBox["G", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", "\[CapitalLambda]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"21", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
              RowBox[{"5", " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
              SubsuperscriptBox["\[Beta]", "h", "4"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"12", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{"58", " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
              RowBox[{"20", " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
              RowBox[{"7", " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[CapitalLambda]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"111", "-", 
              RowBox[{"240", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{"13", " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{"104", " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "-", 
              RowBox[{"31", " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}], "-", 
              RowBox[{"8", " ", 
               SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalLambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "639"}], "+", 
              RowBox[{"1686", " ", 
               SubscriptBox["\[Beta]", "h"]}], "-", 
              RowBox[{"845", " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{"20", " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
              RowBox[{"111", " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}], "-", 
              RowBox[{"58", " ", 
               SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
              RowBox[{"13", " ", 
               SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}]}], ")"}]}],
         "+", 
        FractionBox[
         RowBox[{"512", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"20", " ", 
               RowBox[{"(", 
                RowBox[{"w2", "+", "y2"}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]]}], 
            "+", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
              SubscriptBox["\[Beta]", "h"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"t2", "+", "v2"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "+", "y2"}], ")"}], " ", 
                 SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}],
               "2"]], "+", 
            FractionBox[
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w2", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"w2", "+", "y2"}], ")"}]}], "+", 
                   RowBox[{"t2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"6", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
                   RowBox[{"v2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"6", " ", "\[CapitalLambda]"}]}], ")"}]}]}], 
                  ")"}], " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"8", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
               ")"}]}]]}], ")"}]}], "\[Pi]"], "+", 
        FractionBox[
         RowBox[{"768", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"w2", "+", "y2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"45", "-", 
               RowBox[{"30", " ", 
                SubscriptBox["\[Beta]", "h"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"8", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
               RowBox[{"40", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}], "+", 
               FractionBox[
                RowBox[{"80", " ", 
                 SuperscriptBox["\[CapitalLambda]", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}], "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]]}], ")"}]}], 
            "-", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{"t2", "+", "v2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SubscriptBox["\[Beta]", "h"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}], "+", 
                RowBox[{"16", " ", "\[CapitalLambda]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SubscriptBox["\[Beta]", "h"]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalLambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"21", " ", 
                    SubscriptBox["\[Beta]", "h"]}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["\[Beta]", "h", "3"]}]}], ")"}]}]}], 
               ")"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]}]]}], ")"}]}], 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"4", " ", "\[CapitalLambda]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"]]}], ")"}], 
           "2"]}]], "+", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{"t2", "+", "v2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"576", "+", 
           FractionBox[
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"t2", "+", "v2", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"w2", "+", "y2"}], ")"}]}]}], ")"}]}], 
            SuperscriptBox["\[Pi]", "2"]], "+", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"s2", "+", 
               RowBox[{"2", " ", "t2"}], "+", 
               RowBox[{"12", " ", "w2"}], "+", 
               RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}]}], 
            SuperscriptBox["\[Pi]", "2"]], "+", 
           FractionBox[
            RowBox[{"384", " ", "G", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
               RowBox[{"60", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"7", " ", "\[CapitalLambda]"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"42", "+", 
                  RowBox[{"9", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"140", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                  RowBox[{"88", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"76", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"96", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"13", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
           "+", 
           FractionBox[
            RowBox[{"96", " ", "G", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["5", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]], 
               "-", 
               FractionBox[
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                  ")"}], "2"]]}], ")"}]}], "\[Pi]"]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
         "2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "72"}], " ", "G", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"s2", "+", 
              RowBox[{"2", " ", "t2"}], "+", 
              RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SubscriptBox["\[Beta]", "h"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], 
              "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"116", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"12", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}]}], ")"}]}], "+", 
           RowBox[{"4608", " ", 
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"21", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
              
              RowBox[{"84", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"7", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"39", "+", 
                 RowBox[{"101", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"320", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"176", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"49", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"52", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"19", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "-", 
           RowBox[{"3072", " ", 
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"21", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
              RowBox[{"84", " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"18", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
               SubscriptBox["\[Beta]", "h"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"117", "+", 
                 RowBox[{"346", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"832", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"352", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"50", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"62", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "+", 
           RowBox[{"36", " ", "G", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"19", " ", "s2"}], "+", 
                 RowBox[{"38", " ", "t2"}], "-", 
                 RowBox[{"24", " ", "v2"}], "-", 
                 RowBox[{"24", " ", "w2"}], "-", 
                 RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], 
              "+", 
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"19", " ", "s2"}], "+", 
                 RowBox[{"38", " ", "t2"}], "-", 
                 RowBox[{"24", " ", "v2"}], "-", 
                 RowBox[{"24", " ", "w2"}], "-", 
                 RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1080", " ", "v2"}], "+", 
                 RowBox[{"648", " ", "w2"}], "+", 
                 RowBox[{"18", " ", "y2"}], "+", 
                 RowBox[{"9", " ", "z2"}], "-", 
                 RowBox[{"2400", " ", "v2", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"288", " ", "w2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"152", " ", "y2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"76", " ", "z2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"1344", " ", "v2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"1920", " ", "w2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"432", " ", "y2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"216", " ", "z2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"1536", " ", "w2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"256", " ", "y2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"128", " ", "z2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"t2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "990"}], "+", 
                    RowBox[{"280", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"3312", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                    RowBox[{"2560", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"s2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "495"}], "+", 
                    RowBox[{"140", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"1656", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                    RowBox[{"1280", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
                ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"216", " ", "v2"}], "+", 
                 RowBox[{"72", " ", "w2"}], "-", 
                 RowBox[{"6", " ", "y2"}], "-", 
                 RowBox[{"3", " ", "z2"}], "-", 
                 RowBox[{"384", " ", "v2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"192", " ", "w2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"64", " ", "y2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"32", " ", "z2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"192", " ", "v2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"384", " ", "w2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"80", " ", "y2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"40", " ", "z2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"s2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "51"}], "-", 
                    RowBox[{"176", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"328", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "t2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "51"}], "-", 
                    RowBox[{"176", " ", "\[CapitalLambda]"}], "+", 
                    RowBox[{"328", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], 
                ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"120", " ", "v2"}], "+", 
                 RowBox[{"24", " ", "w2"}], "-", 
                 RowBox[{"6", " ", "y2"}], "-", 
                 RowBox[{"3", " ", "z2"}], "+", 
                 RowBox[{"32", " ", "v2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"160", " ", "w2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"24", " ", "y2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"12", " ", "z2", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"512", " ", "v2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"128", " ", "w2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"64", " ", "y2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"32", " ", "z2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"512", " ", "v2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"512", " ", "w2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"128", " ", "y2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
                 RowBox[{"64", " ", "z2", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
                 RowBox[{"s2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "15"}], "-", 
                    RowBox[{"132", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                    RowBox[{"448", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"t2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "30"}], "-", 
                    RowBox[{"264", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"256", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                    RowBox[{"896", " ", 
                    SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
                ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"t2", "+", "v2", "+", "w2", "+", "y2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s2", "+", 
              RowBox[{"2", " ", "t2"}], "+", 
              RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "2"]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
             "t2", "+", "u2", "+", "v2", "+", "w2", "+", "x2", "+", "y2"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s2", "+", 
              RowBox[{"2", " ", "t2"}], "+", 
              RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "2"]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "s2", " ", "v2"}], "-", 
              RowBox[{"2", " ", "s2", " ", "w2"}], "-", 
              RowBox[{"3", " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}]}], "+", 
              RowBox[{"2", " ", "w2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}]}], "-", 
              RowBox[{"2", " ", "v2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"24", " ", "w2"}], "+", 
                 RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}]}], "-", 
              RowBox[{"2", " ", "t2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "v2"}], "+", 
                 RowBox[{"2", " ", "w2"}], "+", 
                 RowBox[{"6", " ", "y2"}], "+", 
                 RowBox[{"3", " ", "z2"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], ")"}], 
             "2"]}], "+", 
           RowBox[{"1536", " ", 
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "16"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"15", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}], " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[CapitalLambda]"}], ")"}], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                 ")"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"192", " ", "G", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"81", " ", "v2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", "v2"}], "-", 
                    RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "-", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "v2"}], "-", 
                 RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                 ")"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"12", " ", "G", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"s2", "+", 
                 RowBox[{"2", " ", "t2"}], "+", 
                 RowBox[{"24", " ", "v2"}], "-", 
                 RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"s2", "+", 
                 RowBox[{"2", " ", "t2"}], "+", 
                 RowBox[{"24", " ", "v2"}], "-", 
                 RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SubsuperscriptBox["\[Beta]", "h", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"19", " ", "s2"}], "+", 
                 RowBox[{"38", " ", "t2"}], "-", 
                 RowBox[{"24", " ", "v2"}], "-", 
                 RowBox[{"24", " ", "w2"}], "-", 
                 RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                 ")"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"19", " ", "s2"}], "+", 
                 RowBox[{"38", " ", "t2"}], "-", 
                 RowBox[{"24", " ", "v2"}], "-", 
                 RowBox[{"24", " ", "w2"}], "-", 
                 RowBox[{"2", " ", "y2"}], "-", "z2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                 ")"}], "2"]}]}], ")"}]}], "-", 
           RowBox[{"256", " ", "G", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
               SubscriptBox["\[Beta]", "h"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"72", " ", "v2"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
                  SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SubscriptBox["\[Beta]", "h"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", "v2"}], "-", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
                  SubscriptBox["\[Beta]", "h"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                 ")"}], "2"]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                 ")"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"48", " ", "v2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"288", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                 ")"}], "2"]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"t2", "+", "u2", "+", "v2", "+", 
                 RowBox[{"4", " ", "w2"}], "+", 
                 RowBox[{"4", " ", "x2"}], "+", 
                 RowBox[{"4", " ", "y2"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                 ")"}], "2"]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"t2", "+", "v2", "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"w2", "+", "y2"}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                 ")"}], "2"]}], "+", 
              RowBox[{
               FractionBox["3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s2", "+", 
                 RowBox[{"2", " ", "t2"}], "+", 
                 RowBox[{"12", " ", "w2"}], "+", 
                 RowBox[{"2", " ", "y2"}], "+", "z2"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
               
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                 ")"}], "2"]}], "-", 
              RowBox[{"48", " ", "G", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                    ")"}], "2"]}]}], ")"}]}], "+", 
              RowBox[{"32", " ", "G", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "-", 
                    RowBox[{"20", " ", "\[CapitalLambda]"}], "-", 
                    RowBox[{"10", " ", 
                    SubscriptBox["\[Beta]", "h"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}]}]}], 
                    ")"}], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
      ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"288", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"384", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "s2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["s2", "2"]}], "+", 
           RowBox[{"6", " ", "t2", " ", "u2"}], "+", 
           RowBox[{"8", " ", "u2", " ", "v2"}], "+", 
           RowBox[{"38", " ", "t2", " ", "x2"}], "+", 
           RowBox[{"32", " ", "v2", " ", "x2"}], "+", 
           RowBox[{"6", " ", "u2", " ", "y2"}], "-", 
           RowBox[{"2", " ", "x2", " ", "y2"}], "+", 
           RowBox[{"6", " ", "t2", " ", "z2"}], "+", 
           RowBox[{"3", " ", "u2", " ", "z2"}], "+", 
           RowBox[{"12", " ", "v2", " ", "z2"}], "-", 
           RowBox[{"4", " ", "w2", " ", "z2"}], "-", 
           RowBox[{"x2", " ", "z2"}], "-", 
           RowBox[{"2", " ", "y2", " ", "z2"}], "+", 
           RowBox[{"s2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", "t2"}], "+", 
              RowBox[{"3", " ", "u2"}], "+", 
              RowBox[{"4", " ", "v2"}], "+", 
              RowBox[{"68", " ", "w2"}], "+", 
              RowBox[{"19", " ", "x2"}], "+", 
              RowBox[{"42", " ", "y2"}], "+", 
              RowBox[{"2", " ", "z2"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
         "16", " ", "G", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", "z2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"7", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
           RowBox[{"9", " ", "s2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "585"}], "+", 
              RowBox[{"2280", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"3176", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"1664", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "z2", " ", 
               RowBox[{"(", 
                RowBox[{"12", "-", 
                 RowBox[{"37", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"28", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{"87", "-", 
                 RowBox[{"156", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "z2", " ", 
               RowBox[{"(", 
                RowBox[{"285", "-", 
                 RowBox[{"228", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"1004", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"928", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{"435", "+", 
                 RowBox[{"1056", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"3728", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"1984", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "31"}], "-", 
                 RowBox[{"76", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"228", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "-", 
                 RowBox[{"96", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"119", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "z2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"32", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "-", 
                 RowBox[{"216", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"296", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"768", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.848757195054874*^9, 3.8487572581106253`*^9}, {
  3.848757299016614*^9, 3.8487573046863003`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"df987a95-4434-4857-804b-fb7682e9a973"]
}, Closed]],

Cell[CellGroupData[{

Cell["Test for O(2)-symmerty", "Subsubsection",
 CellChangeTimes->{{3.848757361415938*^9, 
  3.8487573664154587`*^9}},ExpressionUUID->"753b5a97-e8c6-442a-aef3-\
c94db29d14c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"O2Sym", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dw2n", ",", "dy2", ",", "dv2n", ",", "dt2"}], "}"}], "/.", 
       RowBox[{"x2", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"z2", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"u2", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"s2", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.847504043592808*^9, 3.847504077870772*^9}, {
  3.848011695376533*^9, 3.848011708296475*^9}, {3.848012415972571*^9, 
  3.848012428648357*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5f06ad94-6d1d-4e77-8a33-78aa95787ce2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dx2", ",", "dz2", ",", "du2", ",", "ds2"}], "}"}], "/.", 
      RowBox[{"x2", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"z2", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"u2", "\[Rule]", "0"}]}], "/.", 
   RowBox[{"s2", "\[Rule]", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.847396025009953*^9, 3.847396096658486*^9}, {
  3.848011710440543*^9, 3.848011715080537*^9}, {3.848012134527451*^9, 
  3.848012134911296*^9}, {3.848012431297703*^9, 3.848012437649042*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"22c67edf-9bec-4a79-b922-4bd44a855f32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.847396029179974*^9, {3.847396068447348*^9, 3.8473960980428877`*^9}, 
   3.84739653937427*^9, 3.847503995984449*^9, 3.847915126669695*^9, 
   3.847915177958892*^9, 3.84799019726602*^9, 3.848009519180318*^9, 
   3.848012110992579*^9, 3.848012141903246*^9, 3.8480124087284307`*^9, 
   3.848012440007946*^9, 3.8480954249781933`*^9, 3.848095494288889*^9, 
   3.8483656352877283`*^9, 3.848405416942685*^9, 3.848434981281443*^9, 
   3.848435281044395*^9, 3.848435583121975*^9, 3.848435637391378*^9, {
   3.848435752659234*^9, 3.848435776459079*^9}, 3.848435846497644*^9, 
   3.848757397235846*^9, 3.848758897664373*^9, 3.848759254301236*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"075e106c-d595-4800-8cb2-6e96b6b1ad9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", 
    SuperscriptBox["A", "1"]], "-", 
   SubscriptBox["\[Eta]", 
    SuperscriptBox["A", "2"]]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.848757869252001*^9, 3.8487578761635857`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"8afb432f-e10a-4877-8fdf-1bf2c518346b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8487578720100603`*^9, 3.848757876517439*^9}, 
   3.848757946481352*^9, 3.848758897698161*^9, 3.848759254328762*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"5c61380a-f72f-4069-acf3-dd609758c968"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["N", "V"], " ", "species", " ", "of", " ", "gauge", " ", 
   "fields"}], 
  TraditionalForm]],ExpressionUUID->"d29d92a0-8a1e-4a37-b7c3-ca99167ebe6f"]], \
"Subsection",
 CellChangeTimes->{{3.8480108566488743`*^9, 
  3.8480108644255238`*^9}},ExpressionUUID->"965ddd79-1223-4e24-9f62-\
7fe7236229cc"],

Cell[CellGroupData[{

Cell["Beta functions", "Subsubsection",
 CellChangeTimes->{{3.848758027421027*^9, 
  3.84875803042878*^9}},ExpressionUUID->"001f2ec4-896c-4e48-9807-\
40eea7dc58d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"dw2ON", ",", "dy2ON", ",", "dv2ON", ",", "dt2ON"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "+", "NV"}], ")"}], " ", 
         SuperscriptBox["t2", "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["v2", "2"]}], "+", 
        RowBox[{"768", " ", "NV", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "w2"}], "+", 
        RowBox[{"40", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "NV"}], ")"}], " ", "t2", " ", "w2"}], "+", 
        RowBox[{"104", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{"168", " ", "NV", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{"8", " ", "v2", " ", 
         RowBox[{"(", 
          RowBox[{"t2", "+", 
           RowBox[{"10", " ", "w2"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"14", "+", "NV"}], ")"}], " ", "t2", " ", "y2"}], "+", 
        RowBox[{"288", " ", "w2", " ", "y2"}], "+", 
        RowBox[{"40", " ", "NV", " ", "w2", " ", "y2"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y2", "2"]}], "+", 
        RowBox[{"NV", " ", 
         SuperscriptBox["y2", "2"]}]}], 
       RowBox[{"192", " ", "NV", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"36", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["\[Beta]", "h"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "G", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1512"}], " ", "w2"}], "-", 
            RowBox[{"639", " ", "y2"}], "+", 
            RowBox[{"4248", " ", "w2", " ", "\[CapitalLambda]"}], "+", 
            RowBox[{"2316", " ", "y2", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"4560", " ", "w2", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
            RowBox[{"2768", " ", "y2", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
            RowBox[{"2688", " ", "w2", " ", 
             SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
            RowBox[{"1088", " ", "y2", " ", 
             SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
            RowBox[{"27", " ", "t2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], "-", 
            
            RowBox[{"18", " ", "v2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}]}], 
           ")"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"378", " ", "w2"}], "+", 
            RowBox[{"213", " ", "y2"}], "+", 
            RowBox[{"27", " ", "t2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}], "-", 
            
            RowBox[{"18", " ", "v2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}], "+", 
            
            RowBox[{"384", " ", "w2", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"488", " ", "y2", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"1896", " ", "w2", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
            RowBox[{"272", " ", "y2", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
            RowBox[{"768", " ", "w2", " ", 
             SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
          SubscriptBox["\[Beta]", "h"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"648", " ", "w2"}], "+", 
            RowBox[{"645", " ", "y2"}], "+", 
            RowBox[{"8424", " ", "w2", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"84", " ", "y2", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"14640", " ", "w2", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
            RowBox[{"1592", " ", "y2", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
            RowBox[{"4224", " ", "w2", " ", 
             SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
            RowBox[{"1024", " ", "y2", " ", 
             SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
            RowBox[{"27", " ", "t2", " ", 
             RowBox[{"(", 
              RowBox[{"27", "-", 
               RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"80", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"18", " ", "v2", " ", 
             RowBox[{"(", 
              RowBox[{"27", "-", 
               RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"80", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], ")"}],
           " ", 
          SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "w2"}], "-", 
            RowBox[{"73", " ", "y2"}], "-", 
            RowBox[{"1824", " ", "w2", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"208", " ", "y2", " ", "\[CapitalLambda]"}], "+", 
            RowBox[{"984", " ", "w2", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
            RowBox[{"264", " ", "y2", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
            RowBox[{"768", " ", "w2", " ", 
             SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
            RowBox[{"27", " ", "t2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"8", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"18", " ", "v2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"8", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], ")"}],
           " ", 
          SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", "w2"}], "-", 
            RowBox[{"25", " ", "y2"}], "-", 
            RowBox[{"888", " ", "w2", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"172", " ", "y2", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"1584", " ", "w2", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
            RowBox[{"160", " ", "y2", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
            RowBox[{"1920", " ", "w2", " ", 
             SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
            RowBox[{"320", " ", "y2", " ", 
             SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
            RowBox[{"9", " ", "t2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}], "-", 
            
            RowBox[{"6", " ", "v2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]}], 
           ")"}], " ", 
          SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["\[Beta]", "h"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}]], "2", 
       " ", 
       SuperscriptBox["G", "2"], " ", "NV", " ", "\[CapitalLambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "297"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], "-", 
         RowBox[{"1782", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          SubscriptBox["\[Beta]", "h"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"4575", "-", 
            RowBox[{"4156", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"6960", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
            RowBox[{"5824", " ", 
             SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "527"}], "-", 
            RowBox[{"680", " ", "\[CapitalLambda]"}], "+", 
            RowBox[{"1488", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1661", "+", 
            RowBox[{"6444", " ", "\[CapitalLambda]"}], "+", 
            RowBox[{"1200", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
            RowBox[{"5824", " ", 
             SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Beta]", "h", "4"]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"33", "+", 
            RowBox[{"296", " ", "\[CapitalLambda]"}], "+", 
            RowBox[{"464", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "13"}], "+", 
            RowBox[{"276", " ", "\[CapitalLambda]"}], "+", 
            RowBox[{"336", " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
            RowBox[{"704", " ", 
             SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", "1728"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "NV"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox["t2", "2"]}], "-", 
            RowBox[{"2", " ", "t2", " ", "y2"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["y2", "2"]}]}], ")"}]}], 
         RowBox[{"NV", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "+", 
        FractionBox[
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox["t2", "2"]}], "+", 
            RowBox[{"v2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "t2"}], "-", "y2"}], ")"}]}], "+", 
            RowBox[{"7", " ", "y2", " ", 
             RowBox[{"(", 
              RowBox[{"w2", "+", "y2"}], ")"}]}], "-", 
            RowBox[{"t2", " ", 
             RowBox[{"(", 
              RowBox[{"w2", "+", 
               RowBox[{"2", " ", "y2"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"NV", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "+", 
        FractionBox[
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t2", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["v2", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["w2", "2"]}], "+", 
            RowBox[{"26", " ", "v2", " ", "y2"}], "+", 
            RowBox[{"38", " ", "w2", " ", "y2"}], "+", 
            RowBox[{"49", " ", 
             SuperscriptBox["y2", "2"]}], "+", 
            RowBox[{"2", " ", "t2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "v2"}], "+", "w2", "+", 
               RowBox[{"6", " ", "y2"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"NV", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
         "72", " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "t2"}], "+", "v2", "-", 
              RowBox[{"19", " ", "w2"}], "+", 
              RowBox[{"3", " ", "y2"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "t2"}], "+", "v2", "-", 
              RowBox[{"19", " ", "w2"}], "+", 
              RowBox[{"3", " ", "y2"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "495"}], " ", "w2"}], "+", 
              RowBox[{"135", " ", "y2"}], "+", 
              RowBox[{"140", " ", "w2", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"300", " ", "y2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"1656", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"168", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"1280", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"3", " ", "t2", " ", 
               RowBox[{"(", 
                RowBox[{"27", "-", 
                 RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"v2", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"76", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"216", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"51", " ", "w2"}], "-", 
              RowBox[{"27", " ", "y2"}], "+", 
              RowBox[{"176", " ", "w2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"48", " ", "y2", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"328", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"24", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"3", " ", "t2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"8", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"v2", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"32", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "15"}], " ", "w2"}], "+", 
              RowBox[{"15", " ", "y2"}], "-", 
              RowBox[{"132", " ", "w2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"4", " ", "y2", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"128", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"64", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"448", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"64", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}], 
              "+", 
              RowBox[{"v2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"12", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
         "36", " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "t2"}], "+", 
              RowBox[{"38", " ", "v2"}], "+", 
              RowBox[{"38", " ", "w2"}], "+", 
              RowBox[{"139", " ", "y2"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "t2"}], "+", 
              RowBox[{"38", " ", "v2"}], "+", 
              RowBox[{"38", " ", "w2"}], "+", 
              RowBox[{"139", " ", "y2"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SubscriptBox["\[Beta]", "h"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"990", " ", "w2"}], "+", 
              RowBox[{"3519", " ", "y2"}], "-", 
              RowBox[{"280", " ", "w2", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"524", " ", "y2", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"3312", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"12888", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"2560", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"9728", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{"495", "-", 
                 RowBox[{"140", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"1656", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"1280", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"v2", " ", 
               RowBox[{"(", 
                RowBox[{"990", "-", 
                 RowBox[{"280", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"3312", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"2560", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "102"}], " ", "w2"}], "-", 
              RowBox[{"339", " ", "y2"}], "-", 
              RowBox[{"352", " ", "w2", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"1424", " ", "y2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"656", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"2536", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "51"}], "-", 
                 RowBox[{"176", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"328", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "v2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "51"}], "-", 
                 RowBox[{"176", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"328", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "30"}], " ", "w2"}], "-", 
              RowBox[{"87", " ", "y2"}], "-", 
              RowBox[{"264", " ", "w2", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"996", " ", "y2", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"256", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"1088", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"896", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"3520", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "15"}], "-", 
                 RowBox[{"132", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"448", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"v2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "30"}], "-", 
                 RowBox[{"264", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"896", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}]], 
         "1152", " ", 
         SuperscriptBox["G", "2"], " ", "NV", " ", 
         RowBox[{"(", 
          RowBox[{"8343", "-", 
           RowBox[{"30132", " ", "\[CapitalLambda]"}], "+", 
           RowBox[{"35136", " ", 
            SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
           RowBox[{"13056", " ", 
            SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"2781", "-", 
              RowBox[{"5616", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"544", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"2560", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12897", "+", 
              RowBox[{"7668", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"56480", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"30592", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1113"}], "-", 
              RowBox[{"6480", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"8480", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"704", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"617", "+", 
              RowBox[{"12564", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"4416", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"12544", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "-", 
              RowBox[{"1104", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"3104", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"384", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"108", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"928", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"1152", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}]], 
         "768", " ", 
         SuperscriptBox["G", "2"], " ", "NV", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "339"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"10233", "-", 
              RowBox[{"36510", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"44384", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"20448", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"2560", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "52677"}], "+", 
              RowBox[{"95922", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"22136", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"111648", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"47488", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5517"}], "-", 
              RowBox[{"4970", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"27296", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"19104", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"2816", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4797"}], "-", 
              RowBox[{"23182", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"17496", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"23520", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
              RowBox[{"17536", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"267", "+", 
              RowBox[{"2502", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"4640", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"5664", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"1024", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "5"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "27"}], "-", 
              RowBox[{"306", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"1720", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"1632", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"2176", " ", 
               SuperscriptBox["\[CapitalLambda]", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "6"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"96", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "w2"}], "+", 
                 RowBox[{"23", " ", "y2"}]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]]}], 
            "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"81", " ", "y2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "w2"}], "+", 
                   RowBox[{"23", " ", "y2"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]]}], 
           ")"}]}], "\[Pi]"], "+", 
        FractionBox[
         RowBox[{"12", " ", "G", " ", "NV", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "t2"}], "-", 
                RowBox[{"13", " ", "y2"}]}], ")"}]}], 
             RowBox[{"NV", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], 
            "+", 
            FractionBox[
             RowBox[{
              RowBox[{"28", " ", "t2"}], "-", 
              RowBox[{"52", " ", "y2"}]}], 
             RowBox[{"NV", "-", 
              RowBox[{"2", " ", "NV", " ", "\[CapitalLambda]"}]}]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"t2", "-", 
                RowBox[{"7", " ", "y2"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}], 
             RowBox[{"NV", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
            "-", 
            FractionBox[
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"t2", "-", 
                RowBox[{"7", " ", "y2"}]}], ")"}], " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}], 
             RowBox[{"NV", " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]]}], 
           ")"}]}], "\[Pi]"], "+", 
        FractionBox[
         RowBox[{"24", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"3", " ", "t2"}], "+", "v2", "-", 
              RowBox[{"19", " ", "w2"}], "+", 
              RowBox[{"3", " ", "y2"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t2"}], "+", "v2", "-", 
                RowBox[{"19", " ", "w2"}], "+", 
                RowBox[{"3", " ", "y2"}]}], ")"}]}], 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}]], "-", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"v2", "-", "w2", "-", 
                RowBox[{"3", " ", "y2"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]], 
            "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"v2", "-", "w2", "-", 
                RowBox[{"3", " ", "y2"}]}], ")"}], " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}], 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}]]}], ")"}]}], 
         "\[Pi]"], "+", 
        FractionBox[
         RowBox[{"12", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"19", " ", "t2"}], "+", 
               RowBox[{"38", " ", "v2"}], "+", 
               RowBox[{"38", " ", "w2"}], "+", 
               RowBox[{"139", " ", "y2"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]]}], 
            "+", 
            FractionBox[
             RowBox[{
              RowBox[{"38", " ", "t2"}], "+", 
              RowBox[{"76", " ", "v2"}], "+", 
              RowBox[{"76", " ", "w2"}], "+", 
              RowBox[{"278", " ", "y2"}]}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"t2", "+", 
                RowBox[{"2", " ", "v2"}], "+", 
                RowBox[{"2", " ", "w2"}], "+", 
                RowBox[{"13", " ", "y2"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]], 
            "+", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"t2", "+", 
                RowBox[{"2", " ", "v2"}], "+", 
                RowBox[{"2", " ", "w2"}], "+", 
                RowBox[{"13", " ", "y2"}]}], ")"}], " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}], 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}]]}], ")"}]}], 
         "\[Pi]"], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["G", "2"], " ", "NV", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["173", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]]}], "+", 
           FractionBox["173", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"]], "-", 
           FractionBox[
            RowBox[{"32", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
             SubsuperscriptBox["\[Beta]", "h", "4"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["\[Beta]", "h"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]], "-", 
           FractionBox[
            RowBox[{"152", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
           "-", 
           FractionBox[
            RowBox[{"32", " ", 
             SubsuperscriptBox["\[Beta]", "h", "4"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["\[Beta]", "h"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]], "+", 
           FractionBox[
            RowBox[{"152", " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["\[Beta]", "h"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{"304", " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["\[Beta]", "h"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]]}], 
          ")"}]}], "-", 
        FractionBox[
         RowBox[{"32", " ", "G", " ", "NV", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"40", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "w2"}], "+", 
                 RowBox[{"7", " ", "y2"}]}], ")"}]}], 
              RowBox[{"NV", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]]}], 
            "-", 
            FractionBox[
             RowBox[{
              RowBox[{"80", " ", "w2"}], "+", 
              RowBox[{"280", " ", "y2"}]}], 
             RowBox[{"NV", "-", 
              RowBox[{"2", " ", "NV", " ", "\[CapitalLambda]"}]}]], "+", 
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
              SubscriptBox["\[Beta]", "h"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18", " ", "y2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "w2"}], "+", 
                   RowBox[{"7", " ", "y2"}]}], ")"}], " ", 
                 SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], 
             RowBox[{"NV", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
            "+", 
            FractionBox[
             RowBox[{"16", " ", 
              SubscriptBox["\[Beta]", "h"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18", " ", "y2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "w2"}], "+", 
                   RowBox[{"7", " ", "y2"}]}], ")"}], " ", 
                 SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], 
             RowBox[{"NV", " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]]}], 
           ")"}]}], "\[Pi]"], "+", 
        RowBox[{"144", " ", "y2", " ", 
         RowBox[{"(", 
          RowBox[{"48", "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "NV"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"t2", "+", 
               RowBox[{"6", " ", "w2"}], "+", "y2"}], ")"}]}], 
            RowBox[{"NV", " ", 
             SuperscriptBox["\[Pi]", "2"]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"t2", "+", "v2", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"w2", "+", "y2"}], ")"}]}]}], ")"}]}], 
            RowBox[{"NV", " ", 
             SuperscriptBox["\[Pi]", "2"]}]], "+", 
           FractionBox[
            RowBox[{"32", " ", "G", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
               RowBox[{"60", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"7", " ", "\[CapitalLambda]"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"42", "+", 
                  RowBox[{"9", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"140", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                  RowBox[{"88", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"76", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"96", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"13", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
           "+", 
           FractionBox[
            RowBox[{"8", " ", "G", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["5", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]], 
               "-", 
               FractionBox[
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"9", "-", 
                   RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"6", " ", 
                    SubscriptBox["\[Beta]", "h"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], 
                 "2"]]}], ")"}]}], "\[Pi]"]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "1728"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "NV"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t2", "+", "y2"}], ")"}], "2"]}], 
          RowBox[{"NV", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
        FractionBox[
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{"t2", "+", "y2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"t2", "+", "v2", "+", "w2", "+", "y2"}], ")"}]}], 
         RowBox[{"NV", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "+", 
        FractionBox[
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "w2"}], " ", "y2"}], "+", 
            RowBox[{"v2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "w2"}], "+", "y2"}], ")"}]}], "+", 
            RowBox[{"t2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "v2"}], "+", "w2", "+", 
               RowBox[{"3", " ", "y2"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"NV", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "-", 
        FractionBox[
         RowBox[{"1152", " ", 
          SuperscriptBox["G", "2"], " ", "NV", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
            RowBox[{"84", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"7", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
             SubscriptBox["\[Beta]", "h"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"39", "+", 
               RowBox[{"101", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"320", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"176", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"49", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"52", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"19", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"56", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"80", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
             RowBox[{"6", " ", 
              SubscriptBox["\[Beta]", "h"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"768", " ", 
          SuperscriptBox["G", "2"], " ", "NV", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            RowBox[{"84", " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"18", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
             SubscriptBox["\[Beta]", "h"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"117", "+", 
               RowBox[{"346", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"832", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"352", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"50", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"40", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"62", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"160", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"160", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
             RowBox[{"6", " ", 
              SubscriptBox["\[Beta]", "h"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
         "72", " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "t2"}], "-", 
              RowBox[{"12", " ", "v2"}], "-", 
              RowBox[{"12", " ", "w2"}], "-", "y2"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "t2"}], "-", 
              RowBox[{"12", " ", "v2"}], "-", 
              RowBox[{"12", " ", "w2"}], "-", "y2"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"324", " ", "w2"}], "+", 
              RowBox[{"9", " ", "y2"}], "-", 
              RowBox[{"144", " ", "w2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"76", " ", "y2", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"960", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"216", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"768", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"128", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"12", " ", "v2", " ", 
               RowBox[{"(", 
                RowBox[{"45", "-", 
                 RowBox[{"100", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "495"}], "+", 
                 RowBox[{"140", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"1656", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
                 RowBox[{"1280", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", "w2"}], "-", 
              RowBox[{"3", " ", "y2"}], "+", 
              RowBox[{"96", " ", "w2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"32", " ", "y2", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"192", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"40", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"12", " ", "v2", " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"16", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "51"}], "-", 
                 RowBox[{"176", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"328", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "w2"}], "-", 
              RowBox[{"3", " ", "y2"}], "+", 
              RowBox[{"80", " ", "w2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"12", " ", "y2", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"64", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
              RowBox[{"32", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
              RowBox[{"256", " ", "w2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "-", 
              RowBox[{"64", " ", "y2", " ", 
               SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
              RowBox[{"4", " ", "v2", " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"t2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "15"}], "-", 
                 RowBox[{"132", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                 RowBox[{"448", " ", 
                  SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"96", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "v2"}], "-", 
                 RowBox[{"2", " ", "y2"}]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]]}], 
            "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"81", " ", "v2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", "v2"}], "-", 
                   RowBox[{"2", " ", "y2"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]]}], 
           ")"}]}], "\[Pi]"], "-", 
        FractionBox[
         RowBox[{"3072", " ", 
          SuperscriptBox["G", "2"], " ", "NV", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], 
            "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"15", " ", "\[CapitalLambda]"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}], " ", 
                 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalLambda]"}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], 
               "2"]}]]}], ")"}]}], 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[CapitalLambda]"}]}]], "+", 
        FractionBox[
         RowBox[{"24", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{"t2", "+", "y2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]], "+", 
            FractionBox["2", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}]], "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]], 
            "-", 
            FractionBox[
             RowBox[{"8", " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}], 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}]]}], ")"}]}], 
         "\[Pi]"], "-", 
        FractionBox[
         RowBox[{"64", " ", "G", " ", "NV", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"20", " ", "y2"}], 
             RowBox[{"NV", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], 
            "+", 
            FractionBox[
             RowBox[{"20", " ", "y2"}], 
             RowBox[{"NV", "-", 
              RowBox[{"2", " ", "NV", " ", "\[CapitalLambda]"}]}]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
              SubscriptBox["\[Beta]", "h"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "18"}], " ", "v2"}], "+", 
                RowBox[{"y2", " ", 
                 SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], 
             RowBox[{"NV", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Beta]", "h"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                  SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
            "-", 
            FractionBox[
             RowBox[{"8", " ", 
              SubscriptBox["\[Beta]", "h"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "18"}], " ", "v2"}], "+", 
                RowBox[{"y2", " ", 
                 SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], 
             RowBox[{"NV", " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]]}], 
           ")"}]}], "\[Pi]"], "+", 
        RowBox[{"144", " ", "v2", " ", 
         RowBox[{"(", 
          RowBox[{"48", "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "NV"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"t2", "+", 
               RowBox[{"6", " ", "w2"}], "+", "y2"}], ")"}]}], 
            RowBox[{"NV", " ", 
             SuperscriptBox["\[Pi]", "2"]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"t2", "+", "v2", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"w2", "+", "y2"}], ")"}]}]}], ")"}]}], 
            RowBox[{"NV", " ", 
             SuperscriptBox["\[Pi]", "2"]}]], "+", 
           FractionBox[
            RowBox[{"32", " ", "G", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
               RowBox[{"60", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"7", " ", "\[CapitalLambda]"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                SubscriptBox["\[Beta]", "h"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"42", "+", 
                  RowBox[{"9", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"140", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                  RowBox[{"88", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"76", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"96", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"13", " ", "\[CapitalLambda]"}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], 
           "+", 
           FractionBox[
            RowBox[{"8", " ", "G", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["5", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]], 
               "-", 
               FractionBox[
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"9", "-", 
                   RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                   RowBox[{"6", " ", 
                    SubscriptBox["\[Beta]", "h"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                    SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], 
                 "2"]]}], ")"}]}], "\[Pi]"]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "t2"}], "-", 
      FractionBox[
       RowBox[{"t2", " ", 
        RowBox[{"(", 
         RowBox[{"t2", "+", "v2"}], ")"}]}], 
       RowBox[{"48", " ", "NV", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{"t2", "+", "v2"}], ")"}], " ", "y2"}], 
       RowBox[{"48", " ", "NV", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", "t2", " ", 
        RowBox[{"(", 
         RowBox[{"w2", "+", "y2"}], ")"}]}], 
       RowBox[{"48", " ", "NV", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"y2", " ", 
        RowBox[{"(", 
         RowBox[{"w2", "+", "y2"}], ")"}]}], 
       RowBox[{"48", " ", "NV", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "NV"}], ")"}], " ", "t2", " ", 
        RowBox[{"(", 
         RowBox[{"t2", "+", 
          RowBox[{"6", " ", "w2"}], "+", "y2"}], ")"}]}], 
       RowBox[{"12", " ", "NV", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "NV"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t2", "2"], "-", 
          RowBox[{"14", " ", "t2", " ", "y2"}], "+", 
          SuperscriptBox["y2", "2"]}], ")"}]}], 
       RowBox[{"192", " ", "NV", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t2", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["v2", "2"]}], "+", 
        RowBox[{"2", " ", "t2", " ", 
         RowBox[{"(", 
          RowBox[{"v2", "-", 
           RowBox[{"5", " ", "w2"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["w2", "2"]}], "-", 
        RowBox[{"10", " ", "v2", " ", "y2"}], "+", 
        RowBox[{"2", " ", "w2", " ", "y2"}], "+", 
        SuperscriptBox["y2", "2"]}], 
       RowBox[{"96", " ", "NV", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"t2", " ", 
        RowBox[{"(", 
         RowBox[{"t2", "+", "v2", "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"w2", "+", "y2"}], ")"}]}]}], ")"}]}], 
       RowBox[{"6", " ", "NV", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"193", " ", 
        SuperscriptBox["G", "2"], " ", "NV"}], 
       RowBox[{"81", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"20", " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "w2"}], "+", "y2"}], ")"}]}], 
       RowBox[{"27", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"G", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "13"}], " ", "t2"}], "+", 
          RowBox[{"7", " ", "y2"}]}], ")"}]}], 
       RowBox[{"72", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "t2"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "w2"}], "+", "y2"}], ")"}]}]}], ")"}]}], 
       RowBox[{"18", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"347", " ", 
        SuperscriptBox["G", "2"], " ", "NV"}], 
       RowBox[{"81", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"20", " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "w2"}], "+", "y2"}], ")"}]}], 
       RowBox[{"27", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"13", " ", "G", " ", "t2"}], "-", 
        RowBox[{"7", " ", "G", " ", "y2"}]}], 
       RowBox[{
        RowBox[{"36", " ", "\[Pi]"}], "-", 
        RowBox[{"72", " ", "\[Pi]", " ", "\[CapitalLambda]"}]}]], "-", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["G", "2"], " ", "NV", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
        SubsuperscriptBox["\[Beta]", "h", "4"]}], 
       RowBox[{"27", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"256", " ", 
        SuperscriptBox["G", "2"], " ", "NV", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
        SubsuperscriptBox["\[Beta]", "h", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SubscriptBox["\[Beta]", "h"]}], ")"}]}], 
       RowBox[{"81", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["G", "2"], " ", "NV", " ", 
        SubsuperscriptBox["\[Beta]", "h", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}], ")"}], "2"]}], 
       RowBox[{"27", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"G", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "t2"}], "-", "y2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
        SubsuperscriptBox["\[Beta]", "h", "2"]}], 
       RowBox[{"18", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["G", "2"], " ", "NV", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
        SubsuperscriptBox["\[Beta]", "h", "2"]}], 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["G", "2"], " ", "NV", " ", 
        SubsuperscriptBox["\[Beta]", "h", "4"]}], 
       RowBox[{"27", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"128", " ", 
        SuperscriptBox["G", "2"], " ", "NV", " ", 
        SubsuperscriptBox["\[Beta]", "h", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SubscriptBox["\[Beta]", "h"]}], ")"}]}], 
       RowBox[{"81", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["G", "2"], " ", "NV", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
        SubscriptBox["\[Beta]", "h"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"14", " ", 
           SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], 
       RowBox[{"81", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "G", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
        SubscriptBox["\[Beta]", "h"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "18"}], " ", "t2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "w2"}], "+", "y2"}], ")"}], " ", 
           SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], 
       RowBox[{"27", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["G", "2"], " ", "NV", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "45"}], "+", 
          RowBox[{"30", " ", 
           SubscriptBox["\[Beta]", "h"]}], "+", 
          RowBox[{"13", " ", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"G", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"81", " ", "t2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "t2"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "w2"}], "+", "y2"}], ")"}]}]}], ")"}], " ", 
           
           SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
       RowBox[{"9", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"G", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "t2"}], "-", "y2"}], ")"}], " ", 
        SubsuperscriptBox["\[Beta]", "h", "2"]}], 
       RowBox[{"9", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["\[Beta]", "h"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["G", "2"], " ", "NV", " ", 
        SubsuperscriptBox["\[Beta]", "h", "2"]}], 
       RowBox[{"27", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["\[Beta]", "h"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["G", "2"], " ", "NV", " ", 
        SubsuperscriptBox["\[Beta]", "h", "2"]}], 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["\[Beta]", "h"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["G", "2"], " ", "NV", " ", 
        SubscriptBox["\[Beta]", "h"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"14", " ", 
           SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], 
       RowBox[{"81", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["\[Beta]", "h"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["G", "2"], " ", "NV", " ", 
        SubscriptBox["\[Beta]", "h"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"14", " ", 
           SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], 
       RowBox[{"81", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["\[Beta]", "h"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "G", " ", 
        SubscriptBox["\[Beta]", "h"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "18"}], " ", "t2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "w2"}], "+", "y2"}], ")"}], " ", 
           SubscriptBox["\[Beta]", "h"]}]}], ")"}]}], 
       RowBox[{"27", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["\[Beta]", "h"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["G", "2"], " ", "NV", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "45"}], "+", 
          RowBox[{"30", " ", 
           SubscriptBox["\[Beta]", "h"]}], "+", 
          RowBox[{"13", " ", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], 
       RowBox[{"27", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["\[Beta]", "h"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"G", " ", 
        RowBox[{"(", 
         RowBox[{"t2", "+", 
          RowBox[{"2", " ", "v2"}], "+", 
          RowBox[{"2", " ", "w2"}], "+", "y2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["\[Beta]", "h"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
           SubscriptBox["\[Beta]", "h"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"116", " ", "\[CapitalLambda]"}], "-", 
             RowBox[{"192", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "3"]}]}], ")"}]}], 
       RowBox[{"24", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "G", " ", "t2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}], "+", 
          RowBox[{"60", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
           SubscriptBox["\[Beta]", "h"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"84", "+", 
             RowBox[{"104", " ", "\[CapitalLambda]"}], "-", 
             RowBox[{"184", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"6", " ", "\[CapitalLambda]"}], "+", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"16", " ", "\[CapitalLambda]"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "G", " ", "t2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
          RowBox[{"60", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"7", " ", "\[CapitalLambda]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Beta]", "h"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"42", "+", 
             RowBox[{"9", " ", "\[CapitalLambda]"}], "-", 
             RowBox[{"140", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
             RowBox[{"88", " ", 
              SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"76", " ", "\[CapitalLambda]"}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"13", " ", "\[CapitalLambda]"}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], 
       RowBox[{"3", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Beta]", "h"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"G", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"3", " ", "t2"}], "-", 
            RowBox[{"19", " ", "v2"}], "+", "w2", "+", 
            RowBox[{"3", " ", "y2"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"6", " ", "t2"}], "-", 
            RowBox[{"38", " ", "v2"}], "+", 
            RowBox[{"2", " ", "w2"}], "+", 
            RowBox[{"6", " ", "y2"}]}], 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}]], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "t2"}], "+", "v2", "-", "w2"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Beta]", "h"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]], "+", 
          
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "t2"}], "+", "v2", "-", "w2"}], ")"}], " ", 
            SubsuperscriptBox["\[Beta]", "h", "2"]}], 
           RowBox[{"9", "-", 
            RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["\[Beta]", "h"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}]}]]}], ")"}]}], 
       RowBox[{"72", " ", "\[Pi]"}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"360", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["\[Beta]", "h"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]], "G", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "20"}], " ", "w2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
          SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
         RowBox[{"40", " ", "w2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          SubsuperscriptBox["\[Beta]", "h", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["\[Beta]", "h"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "-", 
         RowBox[{"5", " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
             RowBox[{"6", " ", 
              SubscriptBox["\[Beta]", "h"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}], "-", 
         
         RowBox[{"15", " ", "y2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
             RowBox[{"6", " ", 
              SubscriptBox["\[Beta]", "h"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
              SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}], "+", 
         
         RowBox[{"15", " ", "t2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "3"]}], "-", 
            
            RowBox[{"36", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             SubscriptBox["\[Beta]", "h"]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"45", "-", 
               RowBox[{"100", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"16", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"64", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["\[CapitalLambda]", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["\[Beta]", "h", "4"]}]}], ")"}]}], "+", 
         RowBox[{"v2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SubscriptBox["\[Beta]", "h"]}], ")"}], "2"], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
             SubsuperscriptBox["\[Beta]", "h", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["\[Beta]", "h"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}]}], "+", 
            RowBox[{"95", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"12", " ", "\[CapitalLambda]"}], "-", 
                RowBox[{"6", " ", 
                 SubscriptBox["\[Beta]", "h"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
                 SubsuperscriptBox["\[Beta]", "h", "2"]}]}], ")"}], "2"]}]}], 
           ")"}]}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8487581377090883`*^9, 3.848758196069652*^9}, {
  3.848758228215844*^9, 3.8487582427346163`*^9}, {3.8487584107097893`*^9, 
  3.848758424241653*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"85752ea2-0301-487a-9991-579deb53a68c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recover ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "v"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c132b8fe-c300-4005-8904-37ccbc1f7486"],
 "=2, and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "v"], "=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "33c8a1e1-e6ab-457f-9bd7-a16737087080"]
}], "Subsubsection",
 CellChangeTimes->{{3.848758264268889*^9, 3.84875827674946*^9}, {
  3.848758444405102*^9, 
  3.848758450199161*^9}},ExpressionUUID->"28977192-50f8-444d-b643-\
5ff132076b38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dw2ON", ",", "dy2ON", ",", "dv2ON", ",", "dt2ON"}], "}"}], "/.", 
     RowBox[{"NV", "\[Rule]", "2"}]}], ")"}], "-", "O2Sym"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8487582806451197`*^9, 3.848758302669593*^9}, {
  3.848758341863323*^9, 3.848758388021628*^9}, {3.848758438126836*^9, 
  3.848758440325098*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"22784631-1e9f-4422-a41a-f9293ed6ddb5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8487583376958847`*^9, 3.848758388351922*^9}, 
   3.8487584404813337`*^9, 3.8487589043524733`*^9, 3.84875925534367*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"473e95cd-dfd3-4857-b8ad-79662f9d5bf2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"dw2ON", "+", "dy2ON"}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{"dv2ON", "+", "dt2ON"}], ")"}]}], "}"}], "/.", 
        RowBox[{"NV", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"w2", "\[Rule]", 
          FractionBox["w2", "2"]}], ",", 
         RowBox[{"y2", "\[Rule]", 
          FractionBox["w2", "2"]}], ",", 
         RowBox[{"v2", "\[Rule]", 
          FractionBox["v2", "2"]}], ",", 
         RowBox[{"t2", "\[Rule]", 
          FractionBox["v2", "2"]}]}], "}"}]}], ")"}], "-", 
     RowBox[{"{", 
      RowBox[{"dw2", ",", "dv2"}], "}"}]}], "/.", 
    RowBox[{"\[CapitalLambda]", "\[Rule]", "0"}]}], "/.", 
   RowBox[{
    SubscriptBox["\[Beta]", "h"], "\[Rule]", "1"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8487582806451197`*^9, 3.848758302669593*^9}, {
   3.848758341863323*^9, 3.848758388021628*^9}, {3.848758438126836*^9, 
   3.84875849729459*^9}, {3.848758709367221*^9, 3.848758714751536*^9}, {
   3.8487587575998077`*^9, 3.848758842751425*^9}, {3.8487589117686*^9, 
   3.84875891638383*^9}, 3.8487591221647577`*^9, {3.848759153538127*^9, 
   3.84875915886056*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"db606a26-88d5-4bde-b98e-7f488b194dd5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8487583376958847`*^9, 3.848758388351922*^9}, 
   3.8487584404813337`*^9, 3.848758507004195*^9, 3.848758538877161*^9, 
   3.848758716172288*^9, {3.848758761693976*^9, 3.8487588430907907`*^9}, {
   3.848758905074833*^9, 3.848758916784861*^9}, 3.848759122943212*^9, 
   3.848759159165943*^9, 3.848759255419688*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"7e246dcb-9f84-43de-ae5d-d5dbef5b5c55"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1440., 872.25},
WindowMargins->{{1440, Automatic}, {0, Automatic}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.2 for Linux x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bdfde470-f4a2-46bd-a5bc-c3e0edfd4551"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 213, 4, 54, "Subsection",ExpressionUUID->"440f3df6-d590-4803-8b64-80d8c1fbeb51"],
Cell[CellGroupData[{
Cell[818, 30, 532, 17, 46, "Subsubsection",ExpressionUUID->"5d59ac65-92a9-48b0-868a-b998bd77f106"],
Cell[1353, 49, 3943, 103, 69, "Input",ExpressionUUID->"69b10ff7-2ca4-446b-8977-ffbca6af91c2"],
Cell[5299, 154, 19290, 452, 600, "Input",ExpressionUUID->"436a1db3-621d-43b4-992f-c549525306ce"]
}, Closed]],
Cell[CellGroupData[{
Cell[24626, 611, 502, 14, 37, "Subsubsection",ExpressionUUID->"ae71c10e-4b1c-415e-ab0d-5c6b24e32094"],
Cell[25131, 627, 10356, 265, 346, "Input",ExpressionUUID->"8926da36-555f-4d12-9129-7e193a19d4fc"],
Cell[35490, 894, 200092, 4746, 4681, "Input",ExpressionUUID->"9f5a2774-52ed-412d-81c8-8cdbae30d5ba"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[235631, 5646, 175, 3, 54, "Subsection",ExpressionUUID->"45edd14e-2370-4862-b116-8a89b2d8421d"],
Cell[CellGroupData[{
Cell[235831, 5653, 313, 5, 45, "Subsubsection",ExpressionUUID->"0356e5ff-b377-4677-b40e-b82f874f9b68"],
Cell[236147, 5660, 653, 12, 29, "Input",ExpressionUUID->"ef76764b-14ed-4540-b1c0-241a0dc18005"],
Cell[236803, 5674, 5737, 161, 191, "Input",ExpressionUUID->"3b5c6773-6136-4435-a4ec-2f151f3e3987"],
Cell[242543, 5837, 181383, 4316, 3935, "Input",ExpressionUUID->"df987a95-4434-4857-804b-fb7682e9a973"]
}, Closed]],
Cell[CellGroupData[{
Cell[423963, 10158, 175, 3, 37, "Subsubsection",ExpressionUUID->"753b5a97-e8c6-442a-aef3-c94db29d14c8"],
Cell[424141, 10163, 640, 16, 29, "Input",ExpressionUUID->"5f06ad94-6d1d-4e77-8a33-78aa95787ce2"],
Cell[CellGroupData[{
Cell[424806, 10183, 660, 15, 29, "Input",ExpressionUUID->"22c67edf-9bec-4a79-b922-4bd44a855f32"],
Cell[425469, 10200, 830, 13, 70, "Output",ExpressionUUID->"075e106c-d595-4800-8cb2-6e96b6b1ad9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426336, 10218, 335, 8, 31, "Input",ExpressionUUID->"8afb432f-e10a-4877-8fdf-1bf2c518346b"],
Cell[426674, 10228, 245, 3, 70, "Output",ExpressionUUID->"5c61380a-f72f-4069-acf3-dd609758c968"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[426980, 10238, 362, 9, 53, "Subsection",ExpressionUUID->"965ddd79-1223-4e24-9f62-7fe7236229cc"],
Cell[CellGroupData[{
Cell[427367, 10251, 164, 3, 45, "Subsubsection",ExpressionUUID->"001f2ec4-896c-4e48-9807-40eea7dc58d2"],
Cell[427534, 10256, 118878, 2951, 2526, "Input",ExpressionUUID->"85752ea2-0301-487a-9991-579deb53a68c"]
}, Closed]],
Cell[CellGroupData[{
Cell[546449, 13212, 584, 18, 37, "Subsubsection",ExpressionUUID->"28977192-50f8-444d-b643-5ff132076b38"],
Cell[CellGroupData[{
Cell[547058, 13234, 504, 12, 29, "Input",ExpressionUUID->"22784631-1e9f-4422-a41a-f9293ed6ddb5"],
Cell[547565, 13248, 313, 5, 33, "Output",ExpressionUUID->"473e95cd-dfd3-4857-b8ad-79662f9d5bf2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[547915, 13258, 1426, 37, 45, "Input",ExpressionUUID->"db606a26-88d5-4bde-b98e-7f488b194dd5"],
Cell[549344, 13297, 486, 8, 33, "Output",ExpressionUUID->"7e246dcb-9f84-43de-ae5d-d5dbef5b5c55"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> make_latex.py <==
import os
import os.path
import glob
import shutil
import argparse
import time
import requests
from subprocess import check_output

DIST_DIR = 'dist'
TMP_DIR = 'tmp'
ARCHIVE_EXT = 'zip'
FIG_EXTENSIONS = ('pdf', 'png', 'jpg', 'jpeg')
BIB_EXTENSION = 'bib'
INSPIRE_URL = 'https://inspirehep.net/api/'

def get_lines(filehandle):
    lines = filehandle.read().splitlines()
    full_lines = []
    for line_unstriped in lines:
        line = line_unstriped.strip()
        if len(line) == 0 or line[0] == '%':
            continue
        #print(line)
        if '\include{' in line or '\input{' in line:
            filename = line[line.index('{') + 1:line.index('}')] + '.tex'
            with open(filename) as f:
                full_lines.extend(get_lines(f))
        else:
            full_lines.append(line)
    return full_lines


def arxiv(basefile, arguments):
    if os.path.isdir(TMP_DIR):
        shutil.rmtree(TMP_DIR)

    os.mkdir(TMP_DIR)

    out = []
    lines = get_lines(basefile)
    figs_to_copy = []
    bib_to_copy = []
    for line in lines:
        if len(line.strip())==0:
            out.append('\n')
            continue
        # deal with comments
        if line.strip()[0] == '%':
            continue
        
        if '%' in line and '\%' not in line:
            line = line[:line.index('%')]
        
        # deal with figs
        if '\includegraphics' in line:
            figname = line[line.index('{') + 1:line.index('}')]
            figs_to_copy.append(figname)
            newfigname = 'figs/'+ os.path.basename(figname)
            line = line.replace(figname, newfigname)
            if arguments.verbose:
                print('Replacing figure {} by {}'.format(figname, newfigname))
        # deal with bibliography
        if r'\bibliography' in line:
            bib_filename = line[line.index('{') + 1:line.index('}')]
            bib_to_copy.extend(bib_filename.split(','))
            line = line.replace(bib_filename, os.path.basename(bib_filename))
            if arguments.verbose:
                print('Picked up bib file {}'.format(bib_filename))

        if r'\caption{' in line and not r'\label{' in line:
            print("WARNING: You have a line that contains a caption but no label - most likely this is an error")

        out.append(line + '\n')
    
    # copy needed figures
    if figs_to_copy:
        os.mkdir(os.path.join(TMP_DIR, 'figs'))
    for fig in figs_to_copy:
        if not os.path.isfile(fig):
            for ext in FIG_EXTENSIONS:
                figname_os = fig + '.' + ext
                if os.path.isfile(figname_os):
                    fig = figname_os
                    break
            else:
                raise Exception('Figure {} not found'.format(fig))
        newfig = os.path.join(TMP_DIR,'figs',os.path.basename(fig))
        shutil.copy(fig, newfig)
    # copy bibfile
    for bib_filename in bib_to_copy:
        bib_filename = bib_filename if BIB_EXTENSION in bib_filename else bib_filename  + '.' + BIB_EXTENSION
        if not os.path.isfile(bib_filename):
            raise Exception('Bib file {} not found'.format(bib_filename))
        shutil.copy(bib_filename, os.path.join(TMP_DIR, os.path.basename(bib_filename)))

    with open(os.path.join(TMP_DIR, basefile.name), 'w') as outfile:
        outfile.writelines(out)

    check_output(['pdflatex', basefile.name], cwd=TMP_DIR)
    check_output(['pdflatex', basefile.name], cwd=TMP_DIR)
    check_output(['bibtex', basefile.name.replace('.tex', '.aux')], cwd=TMP_DIR)
    check_output(['pdflatex', basefile.name], cwd=TMP_DIR)
    output = check_output(['pdflatex', basefile.name], cwd=TMP_DIR)

    # if 'undefined citations' in output:
    #  print("It seems there were undefined citations - you might want to check this")

    # if 'undefined references' in output:
    #  print("It seems there were undefined references - you might want to check this")

    if glob.glob('*.ind') or glob.glob('*.glo'):
      print('Omitted an index or glossary file - these are currently not supported')


    if os.path.isdir(DIST_DIR):
        shutil.rmtree(DIST_DIR)
    os.mkdir(DIST_DIR)

    shutil.copy(os.path.join(TMP_DIR, basefile.name), DIST_DIR)
    shutil.copy(os.path.join(TMP_DIR, basefile.name.replace('.tex', '.bbl')), DIST_DIR)
    shutil.copytree(os.path.join(TMP_DIR, 'figs'), os.path.join(DIST_DIR, 'figs'))

    if os.path.isdir('anc'):
        shutil.copytree('anc', os.path.join(DIST_DIR, 'anc'))

    shutil.rmtree(TMP_DIR)

    shutil.make_archive(os.path.splitext(basefile.name)[0], ARCHIVE_EXT, DIST_DIR)

def valid_inspire_id(cite):
    try:
        if len(cite) > 5 and cite.index(':') > 1:
            return True
        return False
    except ValueError:
        return False

def refs(basefile, arguments):
    outfile = open(arguments.bibfile, 'w')
    all_cites = set()
    content = ''.join(get_lines(basefile))
    while '\cite{' in content:
        content = content[content.index('\cite{') + 6:]
        citenames = content[:content.index('}')]
        cites = [cite.strip() for cite in citenames.split(',')]
        for c in cites:
            all_cites.add(c)
    count = 0
    for cite in all_cites:
        if not valid_inspire_id(cite):
            continue    
        # we do not want to ddos inspirehep
        time.sleep(1.0)
        response = requests.get(INSPIRE_URL + '/literature?size=2&q={}&format=bibtex'.format('texkey ' + cite))
        tex = response.content.decode('utf-8')
        if cite in tex and len(tex) > 50:
            outfile.write(tex)
            print('Added reference {}'.format(cite))
            count += 1
        else:
            print('Could not find reference {} - please add it manually'.format(cite))
            print(tex)
    print('Found a total of {} citations, added {} from inspire'.format(len(all_cites), count))
    outfile.close()

function_map = {
    'arxiv': arxiv,
    'refs': refs
}

parser = argparse.ArgumentParser(description='Tool to fetch references and prepare submissions to the arxiv. '
    'The command "arxiv" prepares a folder /dist/, puts all figures in one place and removes all comments, and finally zips the folder, '
    'The command "refs" fetches all references from inspire to a file references.bib.'
    ' Make sure to not have the folders dist and tmp as well as no file references.bib before you run this script.')

parser.add_argument('command', help='The command to run, arxiv prepares the submission for the arxiv, refs fetches all references', choices=function_map.keys())
parser.add_argument('--basefile', help='Name of the latex file to start with', default=None, required=False, type=open)
parser.add_argument('--bibfile', help='Name of the bibtex file to write the bibliography to', default='references.bib', required=False)
parser.add_argument('-v', '--verbose', help='Verbose output', action="store_true")

arguments = parser.parse_args()
func = function_map[arguments.command]
basefile = arguments.basefile if arguments.basefile else open(glob.glob('*.tex')[0])
func(basefile, arguments)



